NLOptControl: A modeling language for solving optimal control problems

Current direct-collocation-based optimal control software is either easy to use or fast, but not both. This is a major limitation for users that are trying to formulate complex optimal control problems (OCPs) for use in on-line applications. This paper introduces NLOptControl, an open-source modeling language that allows users to both easily formulate and quickly solve nonlinear OCPs using direct-collocation methods. To achieve these attributes, NLOptControl (1) is written in an efficient, dynamically-typed computing language called Julia, (2) extends an optimization modeling language called JuMP to provide a natural algebraic syntax for modeling nonlinear OCPs; and (3) uses reverse automatic differentiation with the acrylic-coloring method to exploit sparsity in the Hessian matrix. This work explores the novel design features of NLOptControl and compares its syntax and speed to those of PROPT. The syntax comparisons shows that NLOptControl models OCPs more concisely than PROPT. The speeds of various collocation methods within PROPT and NLOptControl are benchmarked over a range of collocation points using performance profiles; overall, NLOptControl's single, two, and four interval pseudospectral methods are roughly $14$, $26$, and $36$ times faster than PROPT's, respectively. NLOptControl is well-suited to improve existing off-line and on-line control systems and to engender new ones.

==> Bicycle/benchmark1/benchmarks.jl <==
using PkgBenchmark, NLOptControl



@benchgroup "tmMethods"  begin
    for scheme in (:trapezoidal,:bkwEuler)
        for N in (10,20,30,40,50)

            # Bryson Denham, basic
            BrysonDenham_EXP=[:(x2[j]),:(u1[j])]; L=1/6;
            n=define(numStates=2,numControls=1,X0=[0.,1],XF=[0.,-1.],XL=[0.,NaN],XU=[L,NaN]);
            dynamics!(n,BrysonDenham_EXP)
            configure!(n;(N=N),(:integrationScheme=>scheme),(:finalTimeDV=>false),(:tf=>1.0));
            obj=integrate!(n,:(0.5*u1[j]^2));
            @NLobjective(n.mdl,Min,obj);
            @bench "BrysonDenham_basic_tm", string(scheme), N optimize!($n);

            # Bryson Denham, standard
            BrysonDenham_EXP=[:(x2[j]),:(u1[j]),:(0.5*u1[j]^2)];
            n=define(numStates=3,numControls=1,X0=[0.,1.,0.],XF=[0.,-1.,NaN],XL=[0.,-10.,-10.],XU=[1/9,10.,10.],CL=[-5000.],CU=[5000.]);
            n.s.tf_max=50.0;
            dynamics!(n,BrysonDenham_EXP)
            configure!(n;(N=N),(:integrationScheme=>scheme),(:finalTimeDV=>true),(:solverSettings=>(:name=>:KNITRO)));
            x1=n.r.x[:,1];x2=n.r.x[:,2];x3=n.r.x[:,3];u1=n.r.u[:,1];
            @NLobjective(n.mdl,Min,x3[end]);
            setvalue(n.tf, 0.5)
            for i in 1:N; setvalue(x1[i], 0.0); setvalue(x2[i], 0.0); setvalue(x3[i], 0.0); setvalue(u1[i], 0.0); end
            @bench "BrysonDenham_standard_tm", string(scheme), N optimize!($n);

        end
    end
end

@benchgroup "psMethods"  begin
    for scheme in (:lgrExplicit,:lgrImplicit)
        for Nck in ([10],[20],[30],[40],[50],[10,8,6],[12,10,8,6])

            # Bryson Denham, basic
            BrysonDenham_EXP=[:(x2[j]),:(u1[j])]; L=1/6;
            n=define(numStates=2,numControls=1,X0=[0.,1],XF=[0.,-1.],XL=[0.,NaN],XU=[L,NaN]);
            dynamics!(n,BrysonDenham_EXP)
            configure!(n;(Nck=Nck),(:integrationScheme=>scheme),(:finalTimeDV=>false),(:tf=>1.0));
            obj=integrate!(n,:(0.5*u1[j]^2));
            @NLobjective(n.mdl,Min,obj);
            @bench "BrysonDenham_basic_ps", string(scheme), Nck optimize!($n);

            # Bryson Denham, standard
            BrysonDenham_EXP=[:(x2[j]),:(u1[j]),:(0.5*u1[j]^2)];
            n=define(numStates=3,numControls=1,X0=[0.,1.,0.],XF=[0.,-1.,NaN],XL=[0.,-10.,-10.],XU=[1/9,10.,10.],CL=[-5000.],CU=[5000.]);
            n.s.tf_max=50.0;
            dynamics!(n,BrysonDenham_EXP)
            configure!(n;(Nck=Nck),(:integrationScheme=>scheme),(:finalTimeDV=>true),(:solverSettings=>(:name=>:KNITRO)));
            x1=n.r.x[:,1];x2=n.r.x[:,2];x3=n.r.x[:,3];u1=n.r.u[:,1];
            @NLobjective(n.mdl,Min,x3[end]);
            setvalue(n.tf, 0.5)
            for i in 1:Nck[1]; setvalue(x1[i], 0.0); setvalue(x2[i], 0.0); setvalue(x3[i], 0.0); setvalue(u1[i], 0.0); end
            @bench "BrysonDenham_standard_ps", string(scheme), Nck optimize!($n);
        end
    end
end


==> Bicycle/benchmark1/compare.jl <==
using DataFrames
using Plots
pgfplots()
using LaTeXStrings
PGFPlots.pushPGFPlotsPreamble("\\usepackage{amssymb}")

# import NLOptControl.jl results
nl1 = readtable("results/NL_lgrExplicit_1.csv")
nl2 = readtable("results/NL_lgrExplicit_2.csv")
nl4 = readtable("results/NL_lgrExplicit_4.csv")
nl1i = readtable("results/NL_lgrImplicit_1.csv")
nl2i = readtable("results/NL_lgrImplicit_2.csv")
nl4i = readtable("results/NL_lgrImplicit_4.csv")
nle = readtable("results/NL_bkwEuler.csv")
nlt = readtable("results/NL_trapezoidal.csv")

# import PROPT results
pr1 = readtable("results/PROPT_single.csv")
pr2 = readtable("results/PROPT_two.csv")
pr4 = readtable("results/PROPT_four.csv")

implicit = false
lw1 = 0; ms1 = 3; ms2 = 5; ms3 = 3;
msw1 = 0; msw2 = 5;
markers = [(:rect,:black,lw1,ms3),(:circle,:blue,lw1,ms1),(:star5,:red,lw1,ms2),(:dtriangle,:darkgreen,lw1,ms1),
(:diamond,:orange,lw1,ms1),(:pentagon,:hotpink,lw1,ms1),(:utriangle,:darkred,lw1,ms1),(:cross,:hotpink,lw1,ms2),
(:dtriangle,:black,lw1,ms3),(:xcross,:blue,lw1,ms1),(:circle,:red,lw1,ms2)]
#markershape = [:none, :auto, :circle, :rect, :diamond, :utriangle, :dtriangle, :cross, :xcross, :star5, :pentagon]

# compare PROPT and NLOptControl.jl
ss = 1; ee = length(nl1[:Nck])
# optimization times
tP1=scatter(nl1[:Nck][ss:ee],nl1[:t_opt_ave][ss:ee],marker=markers[1],markerstrokewidth=msw1,label="NL., exp., n = 1")
scatter!(nl2[:Nck][ss:ee],nl2[:t_opt_ave][ss:ee],marker=markers[2],markerstrokewidth=msw1,label="NL., exp., n = 2")
scatter!(nl4[:Nck][ss:ee],nl4[:t_opt_ave][ss:ee],marker=markers[3],label="NL., exp., n = 4")
if implicit
  scatter!(nl1i[:Nck][ss:ee],nl1i[:t_opt_ave][ss:ee],marker=markers[9],markerstrokewidth=msw1,label="NL., imp., n = 1")
  scatter!(nl2i[:Nck][ss:ee],nl2i[:t_opt_ave][ss:ee],marker=markers[10],markerstrokewidth=msw1,label="NL., imp., n = 2")
  scatter!(nl4i[:Nck][ss:ee],nl4i[:t_opt_ave][ss:ee],marker=markers[11],label="NL., imp.,  n = 4")
end
scatter!(nle[:Nck][ss:ee],nle[:t_opt_ave][ss:ee],marker=markers[4],markerstrokewidth=msw1,label="NL., bkwEuler")
scatter!(nlt[:Nck][ss:ee],nlt[:t_opt_ave][ss:ee],marker=markers[5],markerstrokewidth=msw1,label="NL., trapezoidal")
scatter!(pr1[:Nck][ss:ee],pr1[:t_opt_ave][ss:ee],marker=markers[6],markerstrokewidth=msw1,label="PROPT, n = 1")
scatter!(pr2[:Nck][ss:ee],pr2[:t_opt_ave][ss:ee],marker=markers[7],markerstrokewidth=msw1,label="PROPT, n = 2")
scatter!(pr4[:Nck][ss:ee],pr4[:t_opt_ave][ss:ee],marker=markers[8],label="PROPT, n = 4",leg=:outertopright)

yaxis!("Average CPU Time (s)")
xaxis!("Number of Collocation Points");
plot!(size=[800,400])
xlims!((2,ee+2))
savefig(string("results/figs/tp1_",ee,".",:svg));

# objective fucntion value
objP=scatter(nl1[:Nck][ss:ee],nl1[:J_opt_ave][ss:ee],label="NL., exp., n = 1")
scatter!(nl2[:Nck][ss:ee],nl2[:J_opt_ave][ss:ee],label="NL., exp., n = 2")
scatter!(nl4[:Nck][ss:ee],nl4[:J_opt_ave][ss:ee],label="NL., exp., n = 4")
if implicit
  scatter!(nl1i[:Nck][ss:ee],nl1i[:J_opt_ave][ss:ee],label="NL., imp., n = 1")
  scatter!(nl2i[:Nck][ss:ee],nl2i[:J_opt_ave][ss:ee],label="NL., imp., n = 2")
  scatter!(nl4i[:Nck][ss:ee],nl4i[:J_opt_ave][ss:ee],label="NL., imp., n = 4")
end
scatter!(nle[:Nck][ss:ee],nle[:J_opt_ave][ss:ee],label="NL., bkwEuler")
scatter!(nlt[:Nck][ss:ee],nlt[:J_opt_ave][ss:ee],label="NL., trapezoidal")
scatter!(pr1[:Nck][ss:ee],pr1[:J_opt_ave][ss:ee],label="PROPT, n = 1")
scatter!(pr2[:Nck][ss:ee],pr2[:J_opt_ave][ss:ee],label="PROPT, n = 2")
scatter!(pr4[:Nck][ss:ee],pr4[:J_opt_ave][ss:ee],label="PROPT, n = 4",leg=:outertopright)
yaxis!("Objective Function Value")
xaxis!("Number of Collocation Points");
savefig(string("results/figs/objPlot_",ee,".",:svg));

plot(tP1,objP,layout=@layout([a;b]),size=[600,600])
savefig(string("results/figs/obj_time_",ee,".",:svg));


# zoom in on NLOptControl.jl
ss = 1; ee = 36
# optimization times
tP2=scatter(nl1[:Nck][ss:ee],nl1[:t_opt_ave][ss:ee],marker=markers[1],markerstrokewidth=msw1,label="NL., exp., n = 1")
scatter!(nl2[:Nck][ss:ee],nl2[:t_opt_ave][ss:ee],marker=markers[2],markerstrokewidth=msw1,label="NL., exp., n = 2")
scatter!(nl4[:Nck][ss:ee],nl4[:t_opt_ave][ss:ee],marker=markers[3],label="NL., exp., n = 4")
if implicit
  scatter!(nl1i[:Nck][ss:ee],nl1i[:t_opt_ave][ss:ee],marker=markers[9],markerstrokewidth=msw1,label="NL., imp., n = 1")
  scatter!(nl2i[:Nck][ss:ee],nl2i[:t_opt_ave][ss:ee],marker=markers[10],markerstrokewidth=msw1,label="NL., imp., n = 2")
  scatter!(nl4i[:Nck][ss:ee],nl4i[:t_opt_ave][ss:ee],marker=markers[11],label="NL., imp., n = 4")
end
scatter!(nle[:Nck][ss:ee],nle[:t_opt_ave][ss:ee],marker=markers[4],markerstrokewidth=msw1,label="NL., bkwEuler")
scatter!(nlt[:Nck][ss:ee],nlt[:t_opt_ave][ss:ee],marker=markers[5],markerstrokewidth=msw1,label="NL., trapezoidal",leg=:outertopright)
#scatter!(pr1[:Nck][ss:ee],pr1[:t_opt_ave][ss:ee],marker=markers[6],markerstrokewidth=msw1,label="PROPT, n = 1")
#scatter!(pr2[:Nck][ss:ee],pr2[:t_opt_ave][ss:ee],marker=markers[7],markerstrokewidth=msw1,label="PROPT, n = 2")
#scatter!(pr4[:Nck][ss:ee],pr4[:t_opt_ave][ss:ee],marker=markers[8],markerstrokewidth=msw2,label="PROPT, n = 4",leg=:topleft)
yaxis!("Average CPU Time (s)")
xaxis!("Number of Collocation Points");
plot!(size=[800,400])
xlims!((2,ee+2))
savefig(string("results/figs/tp_",ee,".",:svg));

# make a plot with both
plot(tP1,tP2,layout=@layout([a;b]),size=[800,800])
savefig(string("results/figs/time",".",:svg));


==> Bicycle/benchmark1/kinematicBicycle_BENCH.jl <==
# Kinematic Bicycle Model

#The vehicle model comes from the [BARC-project](https://github.com/MPC-Berkeley/barc)

using NLOptControl,Parameters,VehicleModels,DataFrames
using Images # for averaging with NaNs in the array

## Define Case  TODO push these to MAVs

## Goal
type Goal
    name
    x_ref
    y_ref
end
function Goal()
       Goal(:test,
             0.,
            100.);
end

# Obstacle
type Obs
  A
  B
  s_x
  s_y
  X0
  Y0
end
function Obs()
  Obs([5.],
      [5.],
      [0.0],
      [0.0],
      [0.],
      [50.]);
end

abstract type AbstractCase end
type Case <: AbstractCase
 g::Goal        # goal data
 o::Obs         # obstacle data
end

## Parameters for VehicleModels.jl TODO make sure this matches PROPT
pa=VparaKB();
@unpack_VparaKB pa # vehicle parameters
X0=[0,0,pi/2,15];
XF=[NaN,NaN,NaN,NaN];
XL=[-100,-0.01,-2*pi,5];
XU=[100,120,2*pi,29];
CL=[-30*pi/180,-2];
CU=[30*pi/180,2];

# define optimization in julia
col_pts = 2:1:102       # maximum number of collocation points per interval
opt_runs = 3          # number of times each optimization is run
num_int = [1, 2, 4]   # number of intervals for each run

# other settings
integrationConfigs = [:trapezoidal,:bkwEuler,:lgrExplicit,:lgrImplicit]
# default solver settings https://www.artelys.com/tools/knitro_doc/3_referenceManual/userOptions.html
SS=[(:name=>:KNITRO),(:outlev=>0),(:feastol=>1e-6),(:feastol_abs=>1e-3),(:ftol=>1e-15),(:ftol_iters=>5),(:infeastol=>1e-8),(:maxfevals=>-1),(:maxit=>0),(:maxtime_cpu=>300),(:maxtime_real=>1e8),(:opttol=>1e-6),(:opttol_abs=>1e-3),(:xtol=>1e-12),(:xtol_iters=>0)]
for integrationConfig in integrationConfigs
  # final average results for a given set of intervals
  t_opt_ALL = NaN*zeros(length(col_pts))
  J_opt_ALL = NaN*zeros(length(col_pts))
  crash_ALL = NaN*zeros(length(col_pts))

  t_opt_ave = NaN*zeros(length(col_pts))
  J_opt_ave = NaN*zeros(length(col_pts))
  crash_max = NaN*zeros(length(col_pts))

  if integrationConfig==:lgrImplicit || integrationConfig==:lgrExplicit
    for num_I in num_int
      println(string(num_I," \n "))
      num = 1; # counter for this loop
      for CP in col_pts
        println(string(integrationConfig, "\n INTERVALS: ",num_I,"\n  collocation pts:", CP, " \n "))

        Nck = squeeze(repmat([CP],1,num_I),1);

        ## Define the Problem
        n=define(numStates=4,numControls=2,X0=X0,XF=XF,XL=XL,XU=XU,CL=CL,CU=CU);
        c=Case(Goal(),Obs())
        names=[:x,:y,:psi,:ux];
        descriptions=["X (m)","Y (m)","Yaw Angle (rad)","Longitudinal Velocity (m/s)"];
        states!(n,names,descriptions=descriptions)
        names = [:sa,:ax];
        descriptions=["Steering Angle (rad)","Longitudinal Acceleration (m/s^2)"];
        controls!(n,names,descriptions=descriptions);
        dynamics!(n,KinematicBicycle(pa))
        configure!(n,Nck=Nck;(:integrationScheme=>integrationConfig),(:finalTimeDV=>true),(:solverSettings=>SS));
        n.s.tf_max=50.0;

        sm = 2.5;
        x=n.r.x[:,1];y=n.r.x[:,2]; # pointers to JuMP variables
        obs_con=@NLconstraint(n.mdl, [i=1:n.numStatePoints-1], 1 <= ((x[(i+1)]-c.o.X0[1])^2)/((c.o.A[1]+sm)^2) + ((y[(i+1)]-c.o.Y0[1])^2)/((c.o.B[1]+sm)^2));
        newConstraint!(n,obs_con,:obs_con);

        @NLobjective(n.mdl, Min, n.tf + (n.r.x[end,1]-c.g.x_ref)^2 + (n.r.x[end,2]-c.g.y_ref)^2);

        # temp variables for averaging results
        t_solve = NaN*zeros(opt_runs)
        J_opt = NaN*zeros(opt_runs)
        crash = NaN*zeros(opt_runs)

        # cache functions; inital optimization
        optimize!(n);
        optimize!(n);

        for j in 1:opt_runs
          optimize!(n);

          if n.r.status == :Optimal
            # temporararily save results from this run
            t_solve[j] = n.r.t_solve
            J_opt[j] = n.r.obj_val
            crash[j] = checkCrash(n,c,300,2.0)
          end
        end
        t_opt_ALL[num] = meanfinite(t_solve,1)[1]
        J_opt_ALL[num] = meanfinite(J_opt,1)[1]
        crash_ALL[num] = maximum(crash)
        if crash_ALL[num] > 0
            t_opt_ave[num] = NaN;
            J_opt_ave[num] = NaN;
            crash_max[num] = NaN;
        else
            t_opt_ave[num] = t_opt_ALL[num];
            J_opt_ave[num] = J_opt_ALL[num];
            crash_max[num] = crash_ALL[num];
        end
        num = num + 1
      end

      # all data
      dfs = DataFrame()
      dfs[:Nck] = col_pts
      dfs[:t_opt_ALL] = t_opt_ALL
      dfs[:J_opt_ALL] = J_opt_ALL
      dfs[:crash_ALL] = crash_ALL
      writetable(string("results/NL_",integrationConfig,"_",num_I,"_ALL.csv"),dfs);

      # filtered data
      dfs = DataFrame()
      dfs[:Nck] = col_pts
      dfs[:t_opt_ave] = t_opt_ave
      dfs[:J_opt_ave] = J_opt_ave
      dfs[:crash_ave] = crash_max
      writetable(string("results/NL_",integrationConfig,"_",num_I,".csv"),dfs);
    end

  else
      num = 1; # counter for this loop
      for CP in col_pts
        println(string(integrationConfig ,"\n  collocation pts:", CP, " \n "))

        ## Define the Problem
        n=define(numStates=4,numControls=2,X0=X0,XF=XF,XL=XL,XU=XU,CL=CL,CU=CU);
        c=Case(Goal(),Obs())

        names=[:x,:y,:psi,:ux];
        descriptions=["X (m)","Y (m)","Yaw Angle (rad)","Longitudinal Velocity (m/s)"];
        states!(n,names,descriptions=descriptions)
        names = [:sa,:ax];
        descriptions=["Steering Angle (rad)","Longitudinal Acceleration (m/s^2)"];
        controls!(n,names,descriptions=descriptions);
        dynamics!(n,KinematicBicycle(pa))

        configure!(n,N=CP;(:integrationScheme=>integrationConfig),(:finalTimeDV=>true),(:solverSettings=>SS));
        n.s.tf_max=50.0;

        sm = 2.5;
        x=n.r.x[:,1];y=n.r.x[:,2]; # pointers to JuMP variables
        obs_con=@NLconstraint(n.mdl, [i=1:n.numStatePoints-1], 1 <= ((x[(i+1)]-c.o.X0[1])^2)/((c.o.A[1]+sm)^2) + ((y[(i+1)]-c.o.Y0[1])^2)/((c.o.B[1]+sm)^2));
        newConstraint!(n,obs_con,:obs_con);

        @NLobjective(n.mdl, Min, n.tf + (n.r.x[end,1]-c.g.x_ref)^2 + (n.r.x[end,2]-c.g.y_ref)^2);

        # temp variables for averaging results
        t_solve = NaN*zeros(opt_runs)
        J_opt = NaN*zeros(opt_runs)
        crash = NaN*zeros(opt_runs)

        # cache functions; inital optimization
        optimize!(n);
        optimize!(n);

        for j in 1:opt_runs
          optimize!(n);

          if n.r.status == :Optimal
            # temporararily save results from this run
            t_solve[j] = n.r.t_solve
            J_opt[j] = n.r.obj_val
            crash[j] = checkCrash(n,c,300,2.0)
          end
        end
        t_opt_ALL[num] = meanfinite(t_solve,1)[1]
        J_opt_ALL[num] = meanfinite(J_opt,1)[1]
        crash_ALL[num] = maximum(crash)
        if crash_ALL[num] > 0
            t_opt_ave[num] = NaN;
            J_opt_ave[num] = NaN;
            crash_max[num] = NaN;
        else
            t_opt_ave[num] = t_opt_ALL[num];
            J_opt_ave[num] = J_opt_ALL[num];
            crash_max[num] = crash_ALL[num];
        end
        num = num + 1
      end

      # all data
      dfs = DataFrame()
      dfs[:Nck] = col_pts
      dfs[:t] = t_opt_ALL
      dfs[:J] = J_opt_ALL
      dfs[:crash] = crash_ALL
      writetable(string("results/NL_B1_",integrationConfig,"_ALL.csv"),dfs);

      # filtered data
      dfs = DataFrame()
      dfs[:Nck] = col_pts
      dfs[:t] = t_opt_ave
      dfs[:J] = J_opt_ave
      dfs[:crash] = crash_max
      writetable(string("results/NL_B1_",integrationConfig,".csv"),dfs);
  end
end


==> Bicycle/benchmark1/kinematicBicycle_BENCH.m <==
clear;clf;close all;
%% Obstacle Avoidance
% The vehicle model comes from:
% Reference: R.Rajamani, Vehicle Dynamics and Control, set. Mechanical Engineering Series,
%               Spring, 2011, page 26

% define model parameters
la     = 1.5775;        % distance from CoG to front axle
lb     = 1.7245;        % distance from CoG to rear axle

% vehicle Limits
x_min    = -100.;
x_max    = 100.;
y_min    = -0.01;
y_max    = 120.;
psi_min  = -2*pi;
psi_max  = 2*pi;
ux_min   = 5.;
ux_max   = 29.;
ax_min   = -2.;
ax_max   = 2.;
sa_min   = -30*pi/180;
sa_max   = 30*pi/180;

% constrained initial states
x0_     = 0.;
y0_     = 0.;
psi0_   = pi/2;
ux0_    = 15.;
ax0_    = 0.;
sa0_    = 0;

% Goal
x_ref   = 0.;
y_ref   = 100.;

% Obstacle
A       = 5.;
B       = 5.;
X0      = 0.;
Y0      = 50.;
sm      = 2.5;

clear pi % 3.14159... unless someone has set it to something else!

%% Problem setup
opt_runs = 3;
col_pts = 102;
Nck_vec = 2:1:col_pts;
opt_num = length(Nck_vec);

% final average results
t_opt_ALL = nan(opt_num,1);
J_opt_ALL = nan(opt_num,1);
crash_ALL = nan(opt_num,1);
 
t_opt_ave = nan(opt_num,1);
J_opt_ave = nan(opt_num,1);
crash_max = nan(opt_num,1);

PP = {'single','two','four'};

for jj = 1:length(PP)
    phases = PP{jj};
    for RR = 1:length(Nck_vec)
        PH = jj
        N = Nck_vec(RR)
        toms t
        toms t_f
        %% Solve the problem
        % Create a new phase and states, using n collocation points
        switch phases
            case 'four'
                i1 = tomPhase('p1', t,       0, t_f/4, Nck_vec(RR));       % interval 1
                i2 = tomPhase('p2', t,   t_f/4, t_f/4, Nck_vec(RR));       % interval 2
                i3 = tomPhase('p3', t,   t_f/2, t_f/4, Nck_vec(RR));       % interval 3
                i4 = tomPhase('p4', t, 3/4*t_f, t_f/4, Nck_vec(RR));       % interval 4

                p = {i1, i2, i3, i4}; % phase that includes all intervals
            case 'two'
                i1 = tomPhase('p1', t,     0, t_f/2, Nck_vec(RR));       % interval 1
                i2 = tomPhase('p2', t, t_f/2, t_f/2, Nck_vec(RR));       % interval 2

                p = {i1, i2};          % phase that includes all intervals
            case 'single'
                p = tomPhase('p', t, 0, t_f, Nck_vec(RR));
            otherwise
                error('choose a mode!')
        end

        setPhase(p);
        tomStates x y psi ux
        tomControls sa ax

        % initial guess for the n collocation points
        x0 = { t_f == 10
             icollocate({x == x0_; y == y0_; psi == psi0_; ux == ux0_})
             collocate({sa == sa0_; ax == ax0_}) };

        switch phases
            case {'four','two'}
                int_con = continuity(p, {x, y, psi, ux});    % interval contraints
        end

        % Box constraints
        cbox = {0.001 <= t_f <= 50
            icollocate(x_min <= x <= x_max)
            icollocate(y_min <= y <= y_max)
            icollocate(psi_min <= psi <= psi_max)
            icollocate(ux_min <= ux <= ux_max)
            collocate(sa_min <= sa <= sa_max)
            collocate(ax_min <= ax <= ax_max)};

        % Boundary constraints
        cbnd = {initial({x == x0_; y == y0_; psi == psi0_; ux == ux0_})};

        % ODEs and path constraints
        ode = collocate({
            dot(x)   == ux*cos(psi + atan(la/(la+lb)*tan(sa)))
            dot(y)   == ux*sin(psi + atan(la/(la+lb)*tan(sa)))
            dot(psi) == ux/lb*sin(   atan(la/(la+lb)*tan(sa))  )
            dot(ux)  == ax
            });

        obstacles = collocate({
            1 <= ((x-X0)^2)/((B+sm)^2) + ((y-Y0)^2)/((A+sm)^2)});

        % Objective: minimum time and distance to goal
        objective = t_f + final(x-x_ref)^2 + final(y-y_ref)^2;

        %% Solve the problem
        options = struct;
        options.name = 'Obstacle avoidance';
        options.solver = 'knitro';
        options.use_d2c = true;
        %options.derivatives = 'automatic';

        switch phases
            case 'single'
                constr = {cbox, cbnd, ode, obstacles};
            otherwise
                constr = {int_con, cbox, cbnd, ode, obstacles};
        end

        prob = sym2prob(objective, constr, x0, options);

        % set KNITRO options https://tomopt.com/docs/TOMLAB_KNITRO.pdf
        % https://www.artelys.com/tools/knitro_doc/3_referenceManual/userOptions.html
        prob.KNITRO.options.FEASTOL = 1e-6;
        prob.KNITRO.options.FEASTOL_ABS = 1e-3;
        prob.KNITRO.options.FTOL = 1e-15;
        prob.KNITRO.options.FTOL_ITERS = 5;
        prob.KNITRO.options.INFEASTOL = 1e-8;
        prob.KNITRO.options.MAXFEVALS = -1;
        prob.KNITRO.options.MAXIT = 0;
        prob.KNITRO.options.MAXTIMECPU = 300; % only modified setting
        prob.KNITRO.options.MAXTIMEREAL = 1e8;
        prob.KNITRO.options.OPTTOL = 1e-6;
        prob.KNITRO.options.OPTTOL_ABS = 1e-3;
        prob.KNITRO.options.XTOL = 1e-12;
        prob.KNITRO.options.XTOL_ITERS = 0;
        prob.KNITRO.options.ALG = 0;
        prob.KNITRO.options.BAR_INITPT = 0;
        prob.KNITRO.options.BAR_MURULE = 0;
        prob.KNITRO.options.BAR_PENCONS = 0;
        prob.KNITRO.options.BAR_PENRULE = 0;
        prob.KNITRO.options.BAR_SWITCHRULE = 0;
        prob.KNITRO.options.LINESEARCH = 0;
        prob.KNITRO.options.LINSOLVER = 0;

        % temp variables for averaging results
        t_solve = nan(opt_runs,1);
        J_opt = nan(opt_runs,1);
        crash = nan(opt_runs,1);

        % hot-start
        tomRun('knitro', prob, 1);
        tomRun('knitro', prob, 1);

        for NN = 1:opt_runs

            %--------------
            % start timer
            tic
            result = tomRun('knitro', prob, 1);
            t_run = toc;
            % end of timer
            %--------------

            if isequal(result.ExitFlag, 0) % only save for locally optimal solution
                t_solve(NN) = t_run;
                solution = getSolution(result);
                J_opt(NN) = subs(objective, solution);

                % interpolate the computed trajectory with even time-steps.
                pts = 300;
                switch phases
                    case 'single'
                        t_poly = linspace(0,subs(t_f,solution),pts)';
                    otherwise
                        t_poly = linspace(0,subs(final(p{end},t),solution),pts)';
                end
                x_poly = zeros(size(t_poly));
                y_poly = zeros(size(t_poly));

                switch phases
                    case 'single'
                        x_poly = subs(atPoints(p, t_poly, x),solution);
                        y_poly = subs(atPoints(p, t_poly, y),solution);
                    otherwise
                        % loop over phases, and interpolate for each phase.
                        for i=1:length(p)
                            ti = subs(p{i}.tstart,solution);
                            t_f = ti + subs(p{i}.tdelta,solution);
                            ix = find(t_poly>=ti & t_poly<=t_f);
                            % ix is the indexes of all points that lie in the current phase.
                            x_poly(ix) = subs(atPoints(p{i},t_poly(ix),x),solution);
                            y_poly(ix) = subs(atPoints(p{i},t_poly(ix),y),solution);
                        end
                end

                % check for collision  -> could plot it a
                % different color if it crashes.. or use the benchmark profile
                crash_tmp = zeros(pts,1);
                sm2 = 2; % using a sm of 2.0 instead of 2.5
                for i = 1:pts
                temp = (x_poly(i)-X0)^2/(B+sm2)^2 + (y_poly(i)-Y0)^2/(A+sm2)^2;
                 if temp < 1
                    crash_tmp(i) = 1;
                 else
                     crash_tmp(i) = 0;
                 end
                end

                if max(crash_tmp)>0
                    crash(NN) = 1;
                    warning('the vehicle crashed!')
                else
                    crash(NN) = 0;
                end
            end
       end % end of opt_runs loop

       t_opt_ALL(RR) = mean(t_solve,'omitnan');
       J_opt_ALL(RR) = mean(J_opt,'omitnan');
       crash_ALL(RR) = max(crash);
       if crash_ALL(RR) > 0
           t_opt_ave(RR) = NaN;
           J_opt_ave(RR) = NaN;
           crash_max(RR) = NaN;
       else
           t_opt_ave(RR) = t_opt_ALL(RR);
           J_opt_ave(RR) = J_opt_ALL(RR);
           crash_max(RR) = crash_ALL(RR);
       end
    end

    %% Save results
    Nck = Nck_vec';
    T = table(Nck,t_opt_ALL,J_opt_ALL,crash_ALL);

    T2 = table(Nck,t_opt_ave,J_opt_ave,crash_max);

    switch phases
    case 'four'
        writetable(T,strcat("results/PROPT_four_ALL.csv"))
        writetable(T2,strcat("results/PROPT_four.csv"))
    case 'two'
        writetable(T,strcat("results/PROPT_two_ALL.csv"))
        writetable(T2,strcat("results/PROPT_two.csv"))
    case 'single'
        writetable(T,strcat("results/PROPT_single_ALL.csv"))
        writetable(T2,strcat("results/PROPT_single.csv"))
    end 

end


==> Bicycle/benchmark1/performanceProfile.jl <==
# this script follows the paper "Benchmarking optimization software with performance profiles", [1]
import PGFPlotsX: Axis, Plot, Plot3, @pgf, PolarAxis, TikzDocument, GroupPlot, TikzPicture,
                  Table, Expression, Coordinates, Graphics, save
using LaTeXStrings
using Colors
using StatsBase

using DataFrames#, CSV
push!(PGFPlotsX.CUSTOM_PREAMBLE, "\\usepackage{pgfplotstable}")

# import NLOptControl.jl results
nl1 = readtable("results/NL_lgrExplicit_1.csv")
nl2 = readtable("results/NL_lgrExplicit_2.csv")
nl4 = readtable("results/NL_lgrExplicit_4.csv")
nl1i = readtable("results/NL_lgrImplicit_1.csv")
nl2i = readtable("results/NL_lgrImplicit_2.csv")
nl4i = readtable("results/NL_lgrImplicit_4.csv")
nle = readtable("results/NL_bkwEuler.csv")
nlt = readtable("results/NL_trapezoidal.csv")

# import PROPT results
pr1 = readtable("results/PROPT_single.csv")
pr2 = readtable("results/PROPT_two.csv")
pr4 = readtable("results/PROPT_four.csv")

# plot parameters
implicit = false
s = 1;
lw1 = 0; ms1 = s*3; ms2 = s*5; ms3 = s*3;
markers = [(:rect,:black,lw1,ms3),(:circle,:blue,lw1,ms1),(:star5,:red,lw1,ms2),(:dtriangle,:darkgreen,lw1,ms1),
(:diamond,:orange,lw1,ms1),(:pentagon,:hotpink,lw1,ms1),(:utriangle,:darkred,lw1,ms1),(:cross,:hotpink,lw1,ms2),
(:dtriangle,:black,lw1,ms3),(:xcross,:blue,lw1,ms1),(:circle,:red,lw1,ms2)]
#markershape = [:none, :auto, :circle, :rect, :diamond, :utriangle, :dtriangle, :cross, :xcross, :star5, :pentagon]

# parameters
ss = 1;  # start with the tests that have at least ss+1 collocation points
np = length(pr1[:Nck][ss:end])
if implicit; ns = 11; else; ns = 8; end # number of solvers, in this case we consider the solver and the number of intervals a given solver

# percentate of real-time problems solved
rt = zeros(np,ns) # filter out nans
tmax = 0.5
for i in 1:np
        rt[i,1] = !isnan(nl1[:t][ss+i-1]) && nl1[:t][ss+i-1] < tmax ? true : false
        rt[i,2] = !isnan(nl2[:t][ss+i-1]) && nl2[:t][ss+i-1] < tmax ? true : false
        rt[i,3] = !isnan(nl4[:t][ss+i-1]) && nl4[:t][ss+i-1] < tmax ? true : false
        rt[i,4] = !isnan(nle[:t][ss+i-1]) && nle[:t][ss+i-1] < tmax ? true : false
        rt[i,5] = !isnan(nlt[:t][ss+i-1]) && nlt[:t][ss+i-1] < tmax ? true : false
        rt[i,6] = !isnan(pr1[:t][ss+i-1]) && pr1[:t][ss+i-1] < tmax ? true : false
        rt[i,7] = !isnan(pr2[:t][ss+i-1]) && pr2[:t][ss+i-1] < tmax ? true : false
        rt[i,8] = !isnan(pr4[:t][ss+i-1]) && pr4[:t][ss+i-1] < tmax ? true : false
        if implicit
          rt[i,9] = !isnan(nl1i[:t][ss+i-1]) && nl1i[:t][ss+i-1] < tmax ? true : false
          rt[i,10] = !isnan(nl2i[:t][ss+i-1]) && nl2i[:t][ss+i-1] < tmax ? true : false
          rt[i,11] = !isnan(nl4i[:t][ss+i-1]) && nl4i[:t][ss+i-1] < tmax ? true : false
        end
end

nl = [nl1[:t];nl2[:t];nl4[:t]]
pr = [pr1[:t];pr2[:t];pr4[:t]]
tmp = pr./nl

println("NLOptControl is: ",mean(tmp[!isnan.(tmp)])," times faster than PROPT for the problems they both solved")

tmp = nlt[:t]./nle[:t]
println("Euler is roughly: ",mean(tmp[!isnan.(tmp)])," times faster than trap for the problems they both solved")



println("percent of NLOptControl euler: ", mean(rt[:,4]))
println("percent of NLOptControl  trapezoidal: ", mean(rt[:,5]))

println("percent of NLOptControl h methods: ", mean(rt[:,4:5]))
println("percent of NLOptControl hp methods: ", mean(rt[:,1:3]))
println("percent of PROPT hp methods: ", mean(rt[:,6:8]))

# i=1; for q in 1:101 isnan(nle[:t][q])? i=i+1 : i=i end

runs = [5,10,50,75,100,200,1000,2000,3000,4000,5000,6000,7000,8000,9000]
for rm in runs # upper limit on performance ratio, does not affect performance evaluation [1]

        tau = linspace(1,rm,20)

        # time on problem by given solver
        t_ps = zeros(np,ns)
        for i in 1:np
                t_ps[i,1] = isnan(nl1[:t][ss+i-1]) ? rm : nl1[:t][ss+i-1]
                t_ps[i,2] = isnan(nl2[:t][ss+i-1]) ? rm : nl2[:t][ss+i-1]
                t_ps[i,3] = isnan(nl4[:t][ss+i-1]) ? rm : nl4[:t][ss+i-1]
                t_ps[i,4] = isnan(nle[:t][ss+i-1]) ? rm : nle[:t][ss+i-1]
                t_ps[i,5] = isnan(nlt[:t][ss+i-1]) ? rm : nlt[:t][ss+i-1]
                t_ps[i,6] = isnan(pr1[:t][ss+i-1]) ? rm : pr1[:t][ss+i-1]
                t_ps[i,7] = isnan(pr2[:t][ss+i-1]) ? rm : pr2[:t][ss+i-1]
                t_ps[i,8] = isnan(pr4[:t][ss+i-1]) ? rm : pr4[:t][ss+i-1]
                if implicit
                  t_ps[i,9] = isnan(nl1i[:t][ss+i-1]) ? rm : nl1i[:t][ss+i-1]
                  t_ps[i,10] = isnan(nl2i[:t][ss+i-1]) ? rm : nl2i[:t][ss+i-1]
                  t_ps[i,11] = isnan(nl4i[:t][ss+i-1]) ? rm : nl4i[:t][ss+i-1]
                end
        end

        # performance ratio
        r_ps = zeros(np,ns)
        for i in 1:np
                t_ps_min = minimum(t_ps[i,:])
                for j in 1:ns
                        r_ps[i,j] = t_ps[i,j]/t_ps_min
                end
        end

        p = zeros(ns,length(tau))
        for i = 1:length(tau)
                for j in 1:ns
                        # go through all of the problems for this solver to see how many are less than tau[i]
                        p[j,i] = 1/np*length(find(r_ps[:,j] .<= tau[i]))
                end
        end

        # save results
        dfs = DataFrame()
        dfs[:tau] = tau
        dfs[:nla] = p[1,:]
        dfs[:nlb] = p[2,:]
        dfs[:nlc] = p[3,:]
        dfs[:nle] = p[4,:]
        dfs[:nlt] = p[5,:]
        dfs[:pra] = p[6,:]
        dfs[:prb] = p[7,:]
        dfs[:prc] = p[8,:]
        if implicit
                dfs[:nlai] = p[9,:]
                dfs[:nlbi] = p[10,:]
                dfs[:nlci] = p[11,:]
        end
        CSV.write(string("results/PP_",rm,".dat"),dfs);

end


# plot results
@pgf begin
a1 = Axis([Plot(Coordinates(tau,p[1,:]),label="nl1"),
            Plot(Coordinates(tau,p[2,:]),label = "nl2"),
            Plot(Coordinates(tau,p[3,:]),label = "nl4"),
            Plot(Coordinates(tau,p[4,:]),label = "nle"),
            Plot(Coordinates(tau,p[5,:]),label = "nlt"),
            Plot(Coordinates(tau,p[6,:]),label = "pr1"),
            Plot(Coordinates(tau,p[7,:]),label = "pr2"),
            Plot(Coordinates(tau,p[8,:]),label = "pr4")],
        {
        width = "10cm",
        height = "7cm",
        grid = "both",
        xmin = 1,
        xmax = tau[end],
        ymin = 0,
        ymax = 1,
        xlabel = L"$\tau$",
        ylabel = L"$P(r_{p,s} \leq \tau :1 \leq s \leq n_s )$",
        legend_style ={
                anchor="north west", draw="black",
                fill="white",align="right"},
        legend_pos = "outer north east",
        cycle_list_name="auto"#"mark list*" #"black white"
        }
)
end # @pgf
@pgf begin
        a2 = Axis([Plot(Coordinates(tau2,p2[1,:]),label="nl1"),
                    Plot(Coordinates(tau2,p2[2,:]),label = "nl2"),
                    Plot(Coordinates(tau2,p2[3,:]),label = "nl4"),
                    Plot(Coordinates(tau2,p2[4,:]),label = "nle"),
                    Plot(Coordinates(tau2,p2[5,:]),label = "nlt"),
                    Plot(Coordinates(tau2,p2[6,:]),label = "pr1"),
                    Plot(Coordinates(tau2,p2[7,:]),label = "pr2"),
                    Plot(Coordinates(tau2,p2[8,:]),label = "pr4")],
                {
                width = "10cm",
                height = "7cm",
                grid = "both",
                xmin = 1,
                xmax = tau2[end],
                ymin = 0,
                ymax = 1,
                xlabel = L"$\tau$",
                ylabel = L"$P(r_{p,s} \leq \tau :1 \leq s \leq n_s )$",
                legend_style ={
                        anchor="north west", draw="black",
                        fill="white",align="right"},
                legend_pos = "outer north east",
                cycle_list_name="auto"#"mark list*" #"black white"
                }
)
end # @pgf

save(string("results/figs/pp",".",:svg),a1)
save(string("results/figs/pp_zoomed",".",:svg),a2)

#@pgf gp = GroupPlot({group_style = { group_size = "2 by 1",}, height = "6cm", width = "6cm"});
#[a1, a2]
#push!(gp, a1)
#push!(gp, a1)


==> Bicycle/benchmark1/results/curveFit.m <==
clear
close all;

% https://www.mathworks.com/matlabcentral/answers/107439-error-when-trying-to-fit-a-custom-function-using-cftool
restoredefaultpath 

NL1=importdata("NL_1_.csv");
PR1=importdata("PROPT_single.csv");

x = 2:100; x = x;
yt_nl = NL1.data(:,2)';
yt_pr = PR1.data(:,2)';

% ln
x_ln = log(x);
yt_nl_ln = log(yt_nl);
yt_pr_ln = log(yt_pr);

% log_10
x_log = log10(x);
yt_nl_log = log10(yt_nl);
yt_pr_log = log10(yt_pr);

% log_2
x_log2 = log2(x);
yt_nl_log2 = log2(yt_nl);
yt_pr_log2 = log2(yt_pr);


y1 = x.^2/5000;
y2 = x.*log(x)/550;
figure(1)
plot(x,yt_nl)
hold on
plot(x,y1)
hold on 
plot(x,y2)

y1 = x.^2/300;
y2 = x.*log(x)/100;

figure(2)
plot(x,yt_pr)
hold on
plot(x,y1)
hold on 
plot(x,y2)


==> Bicycle/benchmark1/roughSpeed.jl <==
using DataFrames
nl1 = readtable("results/NL_lgrExplicit_1.csv")
nl2 = readtable("results/NL_lgrExplicit_2.csv")
nl4 = readtable("results/NL_lgrExplicit_4.csv")

pr1 = readtable("results/PROPT_single.csv")
pr2 = readtable("results/PROPT_two.csv")
pr4 = readtable("results/PROPT_four.csv")



SA = ()
TA = ()
FA = ()
for i in 1:length(nl1[:t])

    if !isequal(nl1[:t][i],NaN) & !isequal(pr1[:t][i],NaN)
        SA = (SA..., pr1[:t][i]/nl1[:t][i])
    end

    if !isequal(nl2[:t][i],NaN) & !isequal(pr2[:t][i],NaN)
        TA = (TA..., pr2[:t][i]/nl2[:t][i])
    end

    if !isequal(nl4[:t][i],NaN) & !isequal(pr4[:t][i],NaN)
        FA = (FA..., pr4[:t][i]/nl4[:t][i])
    end
end
@show oneA = mean(SA)
@show twoA = mean(TA)
@show fourA = mean(FA)

#twoArray
#fourArray


==> Bicycle/benchmark2/compare.jl <==
using DataFrames
using Plots
pgfplots()
using LaTeXStrings
PGFPlots.pushPGFPlotsPreamble("\\usepackage{amssymb}")

# import NLOptControl.jl results
nl1 = readtable("results/NL_lgrExplicit_1.csv")
nl2 = readtable("results/NL_lgrExplicit_2.csv")
nl4 = readtable("results/NL_lgrExplicit_4.csv")
nl1i = readtable("results/NL_lgrImplicit_1.csv")
nl2i = readtable("results/NL_lgrImplicit_2.csv")
nl4i = readtable("results/NL_lgrImplicit_4.csv")
nle = readtable("results/NL_bkwEuler.csv")
nlt = readtable("results/NL_trapezoidal.csv")

# import PROPT results
pr1 = readtable("results/PROPT_single.csv")
pr2 = readtable("results/PROPT_two.csv")
pr4 = readtable("results/PROPT_four.csv")

implicit = false
lw1 = 0; ms1 = 3; ms2 = 5; ms3 = 3;
msw1 = 0; msw2 = 5;
markers = [(:rect,:black,lw1,ms3),(:circle,:blue,lw1,ms1),(:star5,:red,lw1,ms2),(:dtriangle,:darkgreen,lw1,ms1),
(:diamond,:orange,lw1,ms1),(:pentagon,:hotpink,lw1,ms1),(:utriangle,:darkred,lw1,ms1),(:cross,:hotpink,lw1,ms2),
(:dtriangle,:black,lw1,ms3),(:xcross,:blue,lw1,ms1),(:circle,:red,lw1,ms2)]
#markershape = [:none, :auto, :circle, :rect, :diamond, :utriangle, :dtriangle, :cross, :xcross, :star5, :pentagon]

# compare PROPT and NLOptControl.jl
ss = 1; ee = length(nl1[:Nck])
# optimization times
tP1=scatter(nl1[:Nck][ss:ee],nl1[:t_opt_ave][ss:ee],marker=markers[1],markerstrokewidth=msw1,label="NL., exp., n = 1")
scatter!(nl2[:Nck][ss:ee],nl2[:t_opt_ave][ss:ee],marker=markers[2],markerstrokewidth=msw1,label="NL., exp., n = 2")
scatter!(nl4[:Nck][ss:ee],nl4[:t_opt_ave][ss:ee],marker=markers[3],label="NL., exp., n = 4")
if implicit
  scatter!(nl1i[:Nck][ss:ee],nl1i[:t_opt_ave][ss:ee],marker=markers[9],markerstrokewidth=msw1,label="NL., imp., n = 1")
  scatter!(nl2i[:Nck][ss:ee],nl2i[:t_opt_ave][ss:ee],marker=markers[10],markerstrokewidth=msw1,label="NL., imp., n = 2")
  scatter!(nl4i[:Nck][ss:ee],nl4i[:t_opt_ave][ss:ee],marker=markers[11],label="NL., imp.,  n = 4")
end
scatter!(nle[:Nck][ss:ee],nle[:t_opt_ave][ss:ee],marker=markers[4],markerstrokewidth=msw1,label="NL., bkwEuler")
scatter!(nlt[:Nck][ss:ee],nlt[:t_opt_ave][ss:ee],marker=markers[5],markerstrokewidth=msw1,label="NL., trapezoidal")
scatter!(pr1[:Nck][ss:ee],pr1[:t_opt_ave][ss:ee],marker=markers[6],markerstrokewidth=msw1,label="PROPT, n = 1")
scatter!(pr2[:Nck][ss:ee],pr2[:t_opt_ave][ss:ee],marker=markers[7],markerstrokewidth=msw1,label="PROPT, n = 2")
scatter!(pr4[:Nck][ss:ee],pr4[:t_opt_ave][ss:ee],marker=markers[8],label="PROPT, n = 4",leg=:outertopright)

yaxis!("Average CPU Time (s)")
xaxis!("Number of Collocation Points");
plot!(size=[800,400])
xlims!((2,ee+2))
savefig(string("results/figs/tp1_",ee,".",:svg));

# objective fucntion value
objP=scatter(nl1[:Nck][ss:ee],nl1[:J_opt_ave][ss:ee],label="NL., exp., n = 1")
scatter!(nl2[:Nck][ss:ee],nl2[:J_opt_ave][ss:ee],label="NL., exp., n = 2")
scatter!(nl4[:Nck][ss:ee],nl4[:J_opt_ave][ss:ee],label="NL., exp., n = 4")
if implicit
  scatter!(nl1i[:Nck][ss:ee],nl1i[:J_opt_ave][ss:ee],label="NL., imp., n = 1")
  scatter!(nl2i[:Nck][ss:ee],nl2i[:J_opt_ave][ss:ee],label="NL., imp., n = 2")
  scatter!(nl4i[:Nck][ss:ee],nl4i[:J_opt_ave][ss:ee],label="NL., imp., n = 4")
end
scatter!(nle[:Nck][ss:ee],nle[:J_opt_ave][ss:ee],label="NL., bkwEuler")
scatter!(nlt[:Nck][ss:ee],nlt[:J_opt_ave][ss:ee],label="NL., trapezoidal")
scatter!(pr1[:Nck][ss:ee],pr1[:J_opt_ave][ss:ee],label="PROPT, n = 1")
scatter!(pr2[:Nck][ss:ee],pr2[:J_opt_ave][ss:ee],label="PROPT, n = 2")
scatter!(pr4[:Nck][ss:ee],pr4[:J_opt_ave][ss:ee],label="PROPT, n = 4",leg=:outertopright)
yaxis!("Objective Function Value")
xaxis!("Number of Collocation Points");
savefig(string("results/figs/objPlot_",ee,".",:svg));

plot(tP1,objP,layout=@layout([a;b]),size=[600,600])
savefig(string("results/figs/obj_time_",ee,".",:svg));


# zoom in on NLOptControl.jl
ss = 1; ee = 36
# optimization times
tP2=scatter(nl1[:Nck][ss:ee],nl1[:t_opt_ave][ss:ee],marker=markers[1],markerstrokewidth=msw1,label="NL., exp., n = 1")
scatter!(nl2[:Nck][ss:ee],nl2[:t_opt_ave][ss:ee],marker=markers[2],markerstrokewidth=msw1,label="NL., exp., n = 2")
scatter!(nl4[:Nck][ss:ee],nl4[:t_opt_ave][ss:ee],marker=markers[3],label="NL., exp., n = 4")
if implicit
  scatter!(nl1i[:Nck][ss:ee],nl1i[:t_opt_ave][ss:ee],marker=markers[9],markerstrokewidth=msw1,label="NL., imp., n = 1")
  scatter!(nl2i[:Nck][ss:ee],nl2i[:t_opt_ave][ss:ee],marker=markers[10],markerstrokewidth=msw1,label="NL., imp., n = 2")
  scatter!(nl4i[:Nck][ss:ee],nl4i[:t_opt_ave][ss:ee],marker=markers[11],label="NL., imp., n = 4")
end
scatter!(nle[:Nck][ss:ee],nle[:t_opt_ave][ss:ee],marker=markers[4],markerstrokewidth=msw1,label="NL., bkwEuler")
scatter!(nlt[:Nck][ss:ee],nlt[:t_opt_ave][ss:ee],marker=markers[5],markerstrokewidth=msw1,label="NL., trapezoidal",leg=:outertopright)
#scatter!(pr1[:Nck][ss:ee],pr1[:t_opt_ave][ss:ee],marker=markers[6],markerstrokewidth=msw1,label="PROPT, n = 1")
#scatter!(pr2[:Nck][ss:ee],pr2[:t_opt_ave][ss:ee],marker=markers[7],markerstrokewidth=msw1,label="PROPT, n = 2")
#scatter!(pr4[:Nck][ss:ee],pr4[:t_opt_ave][ss:ee],marker=markers[8],markerstrokewidth=msw2,label="PROPT, n = 4",leg=:topleft)
yaxis!("Average CPU Time (s)")
xaxis!("Number of Collocation Points");
plot!(size=[800,400])
xlims!((2,ee+2))
savefig(string("results/figs/tp_",ee,".",:svg));

# make a plot with both
plot(tP1,tP2,layout=@layout([a;b]),size=[800,800])
savefig(string("results/figs/time",".",:svg));


==> Bicycle/benchmark2/kinematicBicycle_BENCH.jl <==
# Kinematic Bicycle Model

#The vehicle model comes from the [BARC-project](https://github.com/MPC-Berkeley/barc)

using NLOptControl,Parameters,VehicleModels,DataFrames
using Images # for averaging with NaNs in the array

## Define Case  TODO push these to MAVs

## Goal
type Goal
    name
    x_ref
    y_ref
end
function Goal()
       Goal(:test,
             0.,
            100.);
end

# Obstacle
type Obs
  A
  B
  s_x
  s_y
  X0
  Y0
end
function Obs()
  Obs([5.],
      [5.],
      [0.0],
      [0.0],
      [0.],
      [50.]);
end

abstract type AbstractCase end
type Case <: AbstractCase
 g::Goal        # goal data
 o::Obs         # obstacle data
end

## Parameters for VehicleModels.jl TODO make sure this matches PROPT
pa=VparaKB();
@unpack_VparaKB pa # vehicle parameters
X0=[0,0,pi/2,15];
XF=[NaN,NaN,NaN,NaN];
XL=[-100,-0.01,-2*pi,5];
XU=[100,120,2*pi,29];
CL=[-30*pi/180,-2];
CU=[30*pi/180,2];

# define optimization in julia
col_pts = 2:1:202       # maximum number of collocation points per interval
opt_runs = 3          # number of times each optimization is run
num_int = [1, 2, 4]   # number of intervals for each run

# other settings
integrationConfigs = [:trapezoidal,:bkwEuler,:lgrExplicit,:lgrImplicit]
# default solver settings https://www.artelys.com/tools/knitro_doc/3_referenceManual/userOptions.html
SS=[(:name=>:KNITRO),(:outlev=>0),(:feastol=>1e-6),(:feastol_abs=>1e-3),(:ftol=>1e-15),(:ftol_iters=>5),(:infeastol=>1e-8),(:maxfevals=>-1),(:maxit=>0),(:maxtime_cpu=>300),(:maxtime_real=>1e8),(:opttol=>1e-6),(:opttol_abs=>1e-3),(:xtol=>1e-12),(:xtol_iters=>0)]
for integrationConfig in integrationConfigs
  # final average results for a given set of intervals
  t_opt_ALL = NaN*zeros(length(col_pts))
  J_opt_ALL = NaN*zeros(length(col_pts))
  crash_ALL = NaN*zeros(length(col_pts))

  t_opt_ave = NaN*zeros(length(col_pts))
  J_opt_ave = NaN*zeros(length(col_pts))
  crash_max = NaN*zeros(length(col_pts))

  if integrationConfig==:lgrImplicit || integrationConfig==:lgrExplicit
    for num_I in num_int
      println(string(num_I," \n "))
      num = 1; # counter for this loop
      for CP in col_pts
        println(string(integrationConfig, "\n INTERVALS: ",num_I,"\n  collocation pts:", CP, " \n "))

        Nck = squeeze(repmat([CP],1,num_I),1);

        ## Define the Problem
        n=define(numStates=4,numControls=2,X0=X0,XF=XF,XL=XL,XU=XU,CL=CL,CU=CU);
        c=Case(Goal(),Obs())
        names=[:x,:y,:psi,:ux];
        descriptions=["X (m)","Y (m)","Yaw Angle (rad)","Longitudinal Velocity (m/s)"];
        states!(n,names,descriptions=descriptions)
        names = [:sa,:ax];
        descriptions=["Steering Angle (rad)","Longitudinal Acceleration (m/s^2)"];
        controls!(n,names,descriptions=descriptions);
        dynamics!(n,KinematicBicycle(pa))
        configure!(n,Nck=Nck;(:integrationScheme=>integrationConfig),(:finalTimeDV=>true),(:solverSettings=>SS));
        n.s.tf_max=50.0;

        sm = 2.5;
        x=n.r.x[:,1];y=n.r.x[:,2]; # pointers to JuMP variables
        obs_con=@NLconstraint(n.mdl, [i=1:n.numStatePoints-1], 1 <= ((x[(i+1)]-c.o.X0[1])^2)/((c.o.A[1]+sm)^2) + ((y[(i+1)]-c.o.Y0[1])^2)/((c.o.B[1]+sm)^2));
        newConstraint!(n,obs_con,:obs_con);

        @NLobjective(n.mdl, Min, n.tf + (n.r.x[end,1]-c.g.x_ref)^2 + (n.r.x[end,2]-c.g.y_ref)^2);

        # temp variables for averaging results
        t_solve = NaN*zeros(opt_runs)
        J_opt = NaN*zeros(opt_runs)
        crash = NaN*zeros(opt_runs)

        # cache functions; inital optimization
        optimize!(n);
        optimize!(n);

        for j in 1:opt_runs
          optimize!(n);

          if n.r.status == :Optimal
            # temporararily save results from this run
            t_solve[j] = n.r.t_solve
            J_opt[j] = n.r.obj_val
            crash[j] = checkCrash(n,c,300,2.0)
          end
        end
        t_opt_ALL[num] = meanfinite(t_solve,1)[1]
        J_opt_ALL[num] = meanfinite(J_opt,1)[1]
        crash_ALL[num] = maximum(crash)
        if crash_ALL[num] > 0
            t_opt_ave[num] = NaN;
            J_opt_ave[num] = NaN;
            crash_max[num] = NaN;
        else
            t_opt_ave[num] = t_opt_ALL[num];
            J_opt_ave[num] = J_opt_ALL[num];
            crash_max[num] = crash_ALL[num];
        end
        num = num + 1
      end

      # all data
      dfs = DataFrame()
      dfs[:Nck] = col_pts
      dfs[:t_opt_ALL] = t_opt_ALL
      dfs[:J_opt_ALL] = J_opt_ALL
      dfs[:crash_ALL] = crash_ALL
      writetable(string("results/NL_",integrationConfig,"_",num_I,"_ALL.csv"),dfs);

      # filtered data
      dfs = DataFrame()
      dfs[:Nck] = col_pts
      dfs[:t_opt_ave] = t_opt_ave
      dfs[:J_opt_ave] = J_opt_ave
      dfs[:crash_ave] = crash_max
      writetable(string("results/NL_",integrationConfig,"_",num_I,".csv"),dfs);
    end

  else
      num = 1; # counter for this loop
      for CP in col_pts
        println(string(integrationConfig ,"\n  collocation pts:", CP, " \n "))

        ## Define the Problem
        n=define(numStates=4,numControls=2,X0=X0,XF=XF,XL=XL,XU=XU,CL=CL,CU=CU);
        c=Case(Goal(),Obs())

        names=[:x,:y,:psi,:ux];
        descriptions=["X (m)","Y (m)","Yaw Angle (rad)","Longitudinal Velocity (m/s)"];
        states!(n,names,descriptions=descriptions)
        names = [:sa,:ax];
        descriptions=["Steering Angle (rad)","Longitudinal Acceleration (m/s^2)"];
        controls!(n,names,descriptions=descriptions);
        dynamics!(n,KinematicBicycle(pa))

        configure!(n,N=CP;(:integrationScheme=>integrationConfig),(:finalTimeDV=>true),(:solverSettings=>SS));
        n.s.tf_max=50.0;

        sm = 2.5;
        x=n.r.x[:,1];y=n.r.x[:,2]; # pointers to JuMP variables
        obs_con=@NLconstraint(n.mdl, [i=1:n.numStatePoints-1], 1 <= ((x[(i+1)]-c.o.X0[1])^2)/((c.o.A[1]+sm)^2) + ((y[(i+1)]-c.o.Y0[1])^2)/((c.o.B[1]+sm)^2));
        newConstraint!(n,obs_con,:obs_con);

        @NLobjective(n.mdl, Min, n.tf + (n.r.x[end,1]-c.g.x_ref)^2 + (n.r.x[end,2]-c.g.y_ref)^2);

        # temp variables for averaging results
        t_solve = NaN*zeros(opt_runs)
        J_opt = NaN*zeros(opt_runs)
        crash = NaN*zeros(opt_runs)

        # cache functions; inital optimization
        optimize!(n);
        optimize!(n);

        for j in 1:opt_runs
          optimize!(n);

          if n.r.status == :Optimal
            # temporararily save results from this run
            t_solve[j] = n.r.t_solve
            J_opt[j] = n.r.obj_val
            crash[j] = checkCrash(n,c,300,2.0)
          end
        end
        t_opt_ALL[num] = meanfinite(t_solve,1)[1]
        J_opt_ALL[num] = meanfinite(J_opt,1)[1]
        crash_ALL[num] = maximum(crash)
        if crash_ALL[num] > 0
            t_opt_ave[num] = NaN;
            J_opt_ave[num] = NaN;
            crash_max[num] = NaN;
        else
            t_opt_ave[num] = t_opt_ALL[num];
            J_opt_ave[num] = J_opt_ALL[num];
            crash_max[num] = crash_ALL[num];
        end
        num = num + 1
      end

      # all data
      dfs = DataFrame()
      dfs[:Nck] = col_pts
      dfs[:t_opt_ALL] = t_opt_ALL
      dfs[:J_opt_ALL] = J_opt_ALL
      dfs[:crash_ALL] = crash_ALL
      writetable(string("results/NL_",integrationConfig,"_ALL.csv"),dfs);

      # filtered data
      dfs = DataFrame()
      dfs[:Nck] = col_pts
      dfs[:t_opt_ave] = t_opt_ave
      dfs[:J_opt_ave] = J_opt_ave
      dfs[:crash_max] = crash_max
      writetable(string("results/NL_",integrationConfig,".csv"),dfs);
  end
end


==> Bicycle/benchmark2/kinematicBicycle_BENCH.m <==
clear;clf;close all;
%% Obstacle Avoidance
% The vehicle model comes from:
% Reference: R.Rajamani, Vehicle Dynamics and Control, set. Mechanical Engineering Series,
%               Spring, 2011, page 26

% define model parameters
la     = 1.5775;        % distance from CoG to front axle
lb     = 1.7245;        % distance from CoG to rear axle

% vehicle Limits
x_min    = -100.;
x_max    = 100.;
y_min    = -0.01;
y_max    = 120.;
psi_min  = -2*pi;
psi_max  = 2*pi;
ux_min   = 5.;
ux_max   = 29.;
ax_min   = -2.;
ax_max   = 2.;
sa_min   = -30*pi/180;
sa_max   = 30*pi/180;

% constrained initial states
x0_     = 0.;
y0_     = 0.;
psi0_   = pi/2;
ux0_    = 15.;
ax0_    = 0.;
sa0_    = 0;

% Goal
x_ref   = 0.;
y_ref   = 100.;

% Obstacle
A       = 5.;
B       = 5.;
X0      = 0.;
Y0      = 50.;
sm      = 2.5;

clear pi % 3.14159... unless someone has set it to something else!

%% Problem setup
opt_runs = 3;
col_pts = 202;
Nck_vec = 2:1:col_pts;
opt_num = length(Nck_vec);

% final average results
t_opt_ALL = nan(opt_num,1);
J_opt_ALL = nan(opt_num,1);
crash_ALL = nan(opt_num,1);
 
t_opt_ave = nan(opt_num,1);
J_opt_ave = nan(opt_num,1);
crash_max = nan(opt_num,1);

PP = {'single','two','four'};

for jj = 1:length(PP)
    phases = PP{jj};
    for RR = 1:length(Nck_vec)
        PH = jj
        N = Nck_vec(RR)
        toms t
        toms t_f
        %% Solve the problem
        % Create a new phase and states, using n collocation points
        switch phases
            case 'four'
                i1 = tomPhase('p1', t,       0, t_f/4, Nck_vec(RR));       % interval 1
                i2 = tomPhase('p2', t,   t_f/4, t_f/4, Nck_vec(RR));       % interval 2
                i3 = tomPhase('p3', t,   t_f/2, t_f/4, Nck_vec(RR));       % interval 3
                i4 = tomPhase('p4', t, 3/4*t_f, t_f/4, Nck_vec(RR));       % interval 4

                p = {i1, i2, i3, i4}; % phase that includes all intervals
            case 'two'
                i1 = tomPhase('p1', t,     0, t_f/2, Nck_vec(RR));       % interval 1
                i2 = tomPhase('p2', t, t_f/2, t_f/2, Nck_vec(RR));       % interval 2

                p = {i1, i2};          % phase that includes all intervals
            case 'single'
                p = tomPhase('p', t, 0, t_f, Nck_vec(RR));
            otherwise
                error('choose a mode!')
        end

        setPhase(p);
        tomStates x y psi ux
        tomControls sa ax

        % initial guess for the n collocation points
        x0 = { t_f == 10
             icollocate({x == x0_; y == y0_; psi == psi0_; ux == ux0_})
             collocate({sa == sa0_; ax == ax0_}) };

        switch phases
            case {'four','two'}
                int_con = continuity(p, {x, y, psi, ux});    % interval contraints
        end

        % Box constraints
        cbox = {0.001 <= t_f <= 50
            icollocate(x_min <= x <= x_max)
            icollocate(y_min <= y <= y_max)
            icollocate(psi_min <= psi <= psi_max)
            icollocate(ux_min <= ux <= ux_max)
            collocate(sa_min <= sa <= sa_max)
            collocate(ax_min <= ax <= ax_max)};

        % Boundary constraints
        cbnd = {initial({x == x0_; y == y0_; psi == psi0_; ux == ux0_})};

        % ODEs and path constraints
        ode = collocate({
            dot(x)   == ux*cos(psi + atan(la/(la+lb)*tan(sa)))
            dot(y)   == ux*sin(psi + atan(la/(la+lb)*tan(sa)))
            dot(psi) == ux/lb*sin(   atan(la/(la+lb)*tan(sa))  )
            dot(ux)  == ax
            });

        obstacles = collocate({
            1 <= ((x-X0)^2)/((B+sm)^2) + ((y-Y0)^2)/((A+sm)^2)});

        % Objective: minimum time and distance to goal
        objective = t_f + final(x-x_ref)^2 + final(y-y_ref)^2;

        %% Solve the problem
        options = struct;
        options.name = 'Obstacle avoidance';
        options.solver = 'knitro';
        options.use_d2c = true;
        %options.derivatives = 'automatic';

        switch phases
            case 'single'
                constr = {cbox, cbnd, ode, obstacles};
            otherwise
                constr = {int_con, cbox, cbnd, ode, obstacles};
        end

        prob = sym2prob(objective, constr, x0, options);

        % set KNITRO options https://tomopt.com/docs/TOMLAB_KNITRO.pdf
        % https://www.artelys.com/tools/knitro_doc/3_referenceManual/userOptions.html
        prob.KNITRO.options.FEASTOL = 1e-6;
        prob.KNITRO.options.FEASTOL_ABS = 1e-3;
        prob.KNITRO.options.FTOL = 1e-15;
        prob.KNITRO.options.FTOL_ITERS = 5;
        prob.KNITRO.options.INFEASTOL = 1e-8;
        prob.KNITRO.options.MAXFEVALS = -1;
        prob.KNITRO.options.MAXIT = 0;
        prob.KNITRO.options.MAXTIMECPU = 300; % only modified setting
        prob.KNITRO.options.MAXTIMEREAL = 1e8;
        prob.KNITRO.options.OPTTOL = 1e-6;
        prob.KNITRO.options.OPTTOL_ABS = 1e-3;
        prob.KNITRO.options.XTOL = 1e-12;
        prob.KNITRO.options.XTOL_ITERS = 0;
        prob.KNITRO.options.ALG = 0;
        prob.KNITRO.options.BAR_INITPT = 0;
        prob.KNITRO.options.BAR_MURULE = 0;
        prob.KNITRO.options.BAR_PENCONS = 0;
        prob.KNITRO.options.BAR_PENRULE = 0;
        prob.KNITRO.options.BAR_SWITCHRULE = 0;
        prob.KNITRO.options.LINESEARCH = 0;
        prob.KNITRO.options.LINSOLVER = 0;

        % temp variables for averaging results
        t_solve = nan(opt_runs,1);
        J_opt = nan(opt_runs,1);
        crash = nan(opt_runs,1);

        % hot-start
        tomRun('knitro', prob, 1);
        tomRun('knitro', prob, 1);

        for NN = 1:opt_runs

            %--------------
            % start timer
            tic
            result = tomRun('knitro', prob, 1);
            t_run = toc;
            % end of timer
            %--------------

            if isequal(result.ExitFlag, 0) % only save for locally optimal solution
                t_solve(NN) = t_run;
                solution = getSolution(result);
                J_opt(NN) = subs(objective, solution);

                % interpolate the computed trajectory with even time-steps.
                pts = 300;
                switch phases
                    case 'single'
                        t_poly = linspace(0,subs(t_f,solution),pts)';
                    otherwise
                        t_poly = linspace(0,subs(final(p{end},t),solution),pts)';
                end
                x_poly = zeros(size(t_poly));
                y_poly = zeros(size(t_poly));

                switch phases
                    case 'single'
                        x_poly = subs(atPoints(p, t_poly, x),solution);
                        y_poly = subs(atPoints(p, t_poly, y),solution);
                    otherwise
                        % loop over phases, and interpolate for each phase.
                        for i=1:length(p)
                            ti = subs(p{i}.tstart,solution);
                            t_f = ti + subs(p{i}.tdelta,solution);
                            ix = find(t_poly>=ti & t_poly<=t_f);
                            % ix is the indexes of all points that lie in the current phase.
                            x_poly(ix) = subs(atPoints(p{i},t_poly(ix),x),solution);
                            y_poly(ix) = subs(atPoints(p{i},t_poly(ix),y),solution);
                        end
                end

                % check for collision  -> could plot it a
                % different color if it crashes.. or use the benchmark profile
                crash_tmp = zeros(pts,1);
                sm2 = 2; % using a sm of 2.0 instead of 2.5
                for i = 1:pts
                temp = (x_poly(i)-X0)^2/(B+sm2)^2 + (y_poly(i)-Y0)^2/(A+sm2)^2;
                 if temp < 1
                    crash_tmp(i) = 1;
                 else
                     crash_tmp(i) = 0;
                 end
                end

                if max(crash_tmp)>0
                    crash(NN) = 1;
                    warning('the vehicle crashed!')
                else
                    crash(NN) = 0;
                end
            end
       end % end of opt_runs loop

       t_opt_ALL(RR) = mean(t_solve,'omitnan');
       J_opt_ALL(RR) = mean(J_opt,'omitnan');
       crash_ALL(RR) = max(crash);
       if crash_ALL(RR) > 0
           t_opt_ave(RR) = NaN;
           J_opt_ave(RR) = NaN;
           crash_max(RR) = NaN;
       else
           t_opt_ave(RR) = t_opt_ALL(RR);
           J_opt_ave(RR) = J_opt_ALL(RR);
           crash_max(RR) = crash_ALL(RR);
       end
    end

    %% Save results
    Nck = Nck_vec';
    T = table(Nck,t_opt_ALL,J_opt_ALL,crash_ALL);

    T2 = table(Nck,t_opt_ave,J_opt_ave,crash_max);

    switch phases
    case 'four'
        writetable(T,strcat("results/PROPT_four_ALL.csv"))
        writetable(T2,strcat("results/PROPT_four.csv"))
    case 'two'
        writetable(T,strcat("results/PROPT_two_ALL.csv"))
        writetable(T2,strcat("results/PROPT_two.csv"))
    case 'single'
        writetable(T,strcat("results/PROPT_single_ALL.csv"))
        writetable(T2,strcat("results/PROPT_single.csv"))
    end 

end


==> Bicycle/benchmark2/performanceProfile.jl <==
# this script follows the paper "Benchmarking optimization software with performance profiles", [1]

using DataFrames
using Plots
pgfplots()
using LaTeXStrings
PGFPlots.pushPGFPlotsPreamble("\\usepackage{amsmath}")
PGFPlots.pushPGFPlotsPreamble("\\usepackage{amssymb}")

# import NLOptControl.jl results
nl1 = readtable("results/NL_lgrExplicit_1.csv")
nl2 = readtable("results/NL_lgrExplicit_2.csv")
nl4 = readtable("results/NL_lgrExplicit_4.csv")
nl1i = readtable("results/NL_lgrImplicit_1.csv")
nl2i = readtable("results/NL_lgrImplicit_2.csv")
nl4i = readtable("results/NL_lgrImplicit_4.csv")
nle = readtable("results/NL_bkwEuler.csv")
nlt = readtable("results/NL_trapezoidal.csv")

# import PROPT results
pr1 = readtable("results/PROPT_single.csv")
pr2 = readtable("results/PROPT_two.csv")
pr4 = readtable("results/PROPT_four.csv")

# plot parameters
implicit = false
lw1 = 0; ms1 = 3; ms2 = 5; ms3 = 3;
markers = [(:rect,:black,lw1,ms3),(:circle,:blue,lw1,ms1),(:star5,:red,lw1,ms2),(:dtriangle,:darkgreen,lw1,ms1),
(:diamond,:orange,lw1,ms1),(:pentagon,:hotpink,lw1,ms1),(:utriangle,:darkred,lw1,ms1),(:cross,:hotpink,lw1,ms2),
(:dtriangle,:black,lw1,ms3),(:xcross,:blue,lw1,ms1),(:circle,:red,lw1,ms2)]
#markershape = [:none, :auto, :circle, :rect, :diamond, :utriangle, :dtriangle, :cross, :xcross, :star5, :pentagon]

#####################
# zoomed in
#####################
# parameters
ss = 1;  # start with the tests that have at least ss+1 collocation points
np = length(pr1[:Nck][ss:end])
 # number of solvers, in this case we consider the solver and the number of intervals a given solver
if implicit; ns = 11; else; ns = 8; end
rm = 10 # upper limit on performance ratio, does not affect performance evaluation [1]
tau = linspace(1,rm,100)

# time on problem by given solver
t_ps = zeros(np,ns)
for i in 1:np
        t_ps[i,1] = isnan(nl1[:t_opt_ave][ss+i-1]) ? rm : nl1[:t_opt_ave][ss+i-1]
        t_ps[i,2] = isnan(nl2[:t_opt_ave][ss+i-1]) ? rm : nl2[:t_opt_ave][ss+i-1]
        t_ps[i,3] = isnan(nl4[:t_opt_ave][ss+i-1]) ? rm : nl4[:t_opt_ave][ss+i-1]
        t_ps[i,4] = isnan(nle[:t_opt_ave][ss+i-1]) ? rm : nle[:t_opt_ave][ss+i-1]
        t_ps[i,5] = isnan(nlt[:t_opt_ave][ss+i-1]) ? rm : nlt[:t_opt_ave][ss+i-1]
        t_ps[i,6] = isnan(pr1[:t_opt_ave][ss+i-1]) ? rm : pr1[:t_opt_ave][ss+i-1]
        t_ps[i,7] = isnan(pr2[:t_opt_ave][ss+i-1]) ? rm : pr2[:t_opt_ave][ss+i-1]
        t_ps[i,8] = isnan(pr4[:t_opt_ave][ss+i-1]) ? rm : pr4[:t_opt_ave][ss+i-1]
        if implicit
          t_ps[i,9] = isnan(nl1i[:t_opt_ave][ss+i-1]) ? rm : nl1i[:t_opt_ave][ss+i-1]
          t_ps[i,10] = isnan(nl2i[:t_opt_ave][ss+i-1]) ? rm : nl2i[:t_opt_ave][ss+i-1]
          t_ps[i,11] = isnan(nl4i[:t_opt_ave][ss+i-1]) ? rm : nl4i[:t_opt_ave][ss+i-1]
        end
end

# performance ratio
r_ps = zeros(np,ns)
for i in 1:np
        t_ps_min = minimum(t_ps[i,:])
        for j in 1:ns
                r_ps[i,j] = t_ps[i,j]/t_ps_min
        end
end

p = zeros(ns,length(tau))
for i = 1:length(tau)
        for j in 1:ns
                # go through all of the problems for this solver to see how many are less than tau[i]
                p[j,i] = 1/np*length(find(r_ps[:,j] .<= tau[i]))
        end
end

p1=plot(tau,p[1,:],marker=markers[1],label="NL., exp., n = 1")
plot!(tau,p[2,:],marker=markers[2],label="NL., exp., n = 2")
plot!(tau,p[3,:],marker=markers[3],label="NL., exp., n = 4")
if implicit
  plot!(tau,p[9,:],marker=markers[9],label="NL., imp., n = 1")
  plot!(tau,p[10,:],marker=markers[10],label="NL., imp., n = 2")
  plot!(tau,p[11,:],marker=markers[11],label="NL., imp., n = 4")
end
plot!(tau,p[4,:],marker=markers[4],label="NLOptControl, bkwEuler")
plot!(tau,p[5,:],marker=markers[5],label="NLOptControl, trapezoidal")
plot!(tau,p[6,:],marker=markers[6],label="PROPT, n = 1")
plot!(tau,p[7,:],marker=markers[7],label="PROPT, n = 2")
plot!(tau,p[8,:],marker=markers[8],label="PROPT, n = 4",leg=:outertopright)
xaxis!(L"$\tau$")
yaxis!(L"$P(r_{p,s} \leq \tau :1 \leq s \leq n_s )$")
plot!(size=[800,400])
xlims!((1,rm))
savefig(string("results/figs/PPa_",rm,".",:svg));

#####################
# zoomed out
#####################
# parameters
ss = 1;  # start with the tests that have at least ss+1 collocation points
np = length(pr1[:Nck][ss:end])
# number of solvers, in this case we consider the solver and the number of intervals a given solver
if implicit; ns = 11; else; ns = 8; end
rm = 1000 # upper limit on performance ratio, does not affect performance evaluation [1]
tau = linspace(1,rm,100)

# time on problem by given solver
t_ps = zeros(np,ns)
for i in 1:np
        t_ps[i,1] = isnan(nl1[:t_opt_ave][ss+i-1]) ? rm : nl1[:t_opt_ave][ss+i-1]
        t_ps[i,2] = isnan(nl2[:t_opt_ave][ss+i-1]) ? rm : nl2[:t_opt_ave][ss+i-1]
        t_ps[i,3] = isnan(nl4[:t_opt_ave][ss+i-1]) ? rm : nl4[:t_opt_ave][ss+i-1]
        t_ps[i,4] = isnan(nle[:t_opt_ave][ss+i-1]) ? rm : nle[:t_opt_ave][ss+i-1]
        t_ps[i,5] = isnan(nlt[:t_opt_ave][ss+i-1]) ? rm : nlt[:t_opt_ave][ss+i-1]
        t_ps[i,6] = isnan(pr1[:t_opt_ave][ss+i-1]) ? rm : pr1[:t_opt_ave][ss+i-1]
        t_ps[i,7] = isnan(pr2[:t_opt_ave][ss+i-1]) ? rm : pr2[:t_opt_ave][ss+i-1]
        t_ps[i,8] = isnan(pr4[:t_opt_ave][ss+i-1]) ? rm : pr4[:t_opt_ave][ss+i-1]
        if implicit
          t_ps[i,9] = isnan(nl1i[:t_opt_ave][ss+i-1]) ? rm : nl1i[:t_opt_ave][ss+i-1]
          t_ps[i,10] = isnan(nl2i[:t_opt_ave][ss+i-1]) ? rm : nl2i[:t_opt_ave][ss+i-1]
          t_ps[i,11] = isnan(nl4i[:t_opt_ave][ss+i-1]) ? rm : nl4i[:t_opt_ave][ss+i-1]
        end
end

# performance ratio
r_ps = zeros(np,ns)
for i in 1:np
        t_ps_min = minimum(t_ps[i,:])
        for j in 1:ns
                r_ps[i,j] = t_ps[i,j]/t_ps_min
        end
end

p = zeros(ns,length(tau))
for i = 1:length(tau)
        for j in 1:ns
                # go through all of the problems for this solver to see how many are less than tau[i]
                p[j,i] = 1/np*length(find(r_ps[:,j] .<= tau[i]))
        end
end



p2=plot(tau,p[1,:],marker=markers[1],label="NL., exp., n = 1")
plot!(tau,p[2,:],marker=markers[2],label="NL., exp., n = 2")
plot!(tau,p[3,:],marker=markers[3],label="NL., exp., n = 4")
if implicit
  plot!(tau,p[9,:],marker=markers[9],label="NL., imp., n = 1")
  plot!(tau,p[10,:],marker=markers[10],label="NL., imp., n = 2")
  plot!(tau,p[11,:],marker=markers[11],label="NL., imp., n = 4")
end
plot!(tau,p[4,:],marker=markers[4],label="NLOptControl, bkwEuler")
plot!(tau,p[5,:],marker=markers[5],label="NLOptControl, trapezoidal")
plot!(tau,p[6,:],marker=markers[6],label="PROPT, n = 1")
plot!(tau,p[7,:],marker=markers[7],label="PROPT, n = 2")
plot!(tau,p[8,:],marker=markers[8],label="PROPT, n = 4",leg=:outertopright)
xaxis!(L"$\tau$")
yaxis!(L"$P(r_{p,s} \leq \tau :1 \leq s \leq n_s )$")
plot!(size=[800,400])
xlims!((1,rm))
savefig(string("results/figs/PPb_",rm,".",:svg));

#####################
# both
#####################
plot(p1,p2,layout=@layout([a;b]),size=[1000,1000])
savefig(string("results/figs/PP_two.svg"));


==> Bicycle/benchmark2/results/curveFit.m <==
clear
close all;

% https://www.mathworks.com/matlabcentral/answers/107439-error-when-trying-to-fit-a-custom-function-using-cftool
restoredefaultpath 

NL1=importdata("NL_1_.csv");
PR1=importdata("PROPT_single.csv");

x = 2:100; x = x;
yt_nl = NL1.data(:,2)';
yt_pr = PR1.data(:,2)';

% ln
x_ln = log(x);
yt_nl_ln = log(yt_nl);
yt_pr_ln = log(yt_pr);

% log_10
x_log = log10(x);
yt_nl_log = log10(yt_nl);
yt_pr_log = log10(yt_pr);

% log_2
x_log2 = log2(x);
yt_nl_log2 = log2(yt_nl);
yt_pr_log2 = log2(yt_pr);


y1 = x.^2/5000;
y2 = x.*log(x)/550;
figure(1)
plot(x,yt_nl)
hold on
plot(x,y1)
hold on 
plot(x,y2)

y1 = x.^2/300;
y2 = x.*log(x)/100;

figure(2)
plot(x,yt_pr)
hold on
plot(x,y1)
hold on 
plot(x,y2)


==> Bicycle/case1/compare.jl <==
using DataFrames
using Plots
pgfplots()
using LaTeXStrings
PGFPlots.pushPGFPlotsPreamble("\\usepackage{amsmath}")
PGFPlots.pushPGFPlotsPreamble("\\usepackage{amssymb}")

## Define Case

## Goal
type Goal
    name
    x_ref
    y_ref
end
function Goal()
       Goal(:test,
             0.,
            100.);
end

# Obstacle
type Obs
  A
  B
  s_x
  s_y
  X0
  Y0
end
function Obs()
  Obs([5.],
      [5.],
      [0.0],
      [0.0],
      [0.],
      [50.]);
end

abstract type AbstractCase end
type Case <: AbstractCase
 g::Goal        # goal data
 o::Obs         # obstacle data
end
c=Case(Goal(),Obs())
XL=[-100,-0.01,-2*pi,5];
XU=[100,120,2*pi,29];
CL=[-30*pi/180,-2];
CU=[30*pi/180,2];

# load results from PROPT
pr = readtable("results/PROPT_4_10_col_pts.csv")
prP = readtable("results/PROPT_4_10_poly_pts.csv")

# load results from NLOptControl.jl
nl = readtable("results/st_ctr.csv")
nlP = readtable("results/st_ctr_poly.csv")

# plot settings
goal_marker = (:circle,:springgreen,10.0,1.0)
obstacle_marker= (:circle,:red,10.0,1.0)
obstacle_line = (1.0,0.0,:solid,:red)
obstacle_fill = (0,1.0,:red)
rg = 1; # goal radius
lw1 = 0;lw2=1;lw3=2;ms1 = 3;ms2 = 5;msw1 = 0;msw2 = 1
markers = [(:circle,:blue,lw1,ms1),(:star5,:red,lw1,ms2),(:dtriangle,:darkgreen,lw1,ms1),(:diamond,:orange,lw1,ms1),
            (:rect,:black,lw1,ms1),(:pentagon,:hotpink,lw1,ms1),]
lines = [(lw2,:blue,:solid),(lw2,:darkgreen,:dash)]
limit_lines = [(lw3,:deeppink1,:solid),(lw3,:deeppink1,:dash)]

plot(0,leg=:false)
# plot goal
pts = Plots.partialcircle(0,2π,100,rg);
x, y = Plots.unzip(pts);
x += c.g.x_ref;  y += c.g.y_ref;
pts = collect(zip(x, y));
scatter!((c.g.x_ref,c.g.y_ref),marker=goal_marker,label="Goal")

# plot obstacle
i = 1 # only a single obstacle
pts = Plots.partialcircle(0,2π,100,c.o.A[i])
x, y = Plots.unzip(pts)
x += c.o.X0[i]; y += c.o.Y0[i];
pts = collect(zip(x, y))
scatter!((c.o.X0[i],c.o.Y0[i]),marker=obstacle_marker,markerstrokecolor=:red,label="Obstacle")
plot!(pts,line=obstacle_line,fill=obstacle_fill,label="",leg=true)
plot!(size=[600,600])


# compare PROPT and NLOptControl.jl

# position
p1=scatter!(nl[:x],nl[:y],marker=markers[5],markerstrokewidth=msw1,label="NLOptControl, nodes")
plot!(nlP[:x],nlP[:y],line=lines[1],label="NLOptControl, polynomials")
scatter!(pr[:x],pr[:y],marker=markers[1],markerstrokewidth=msw1,label="PROPT, nodes")
plot!(prP[:x],prP[:y],line=lines[2],label="PROPT, polynomials")
xaxis!(string("X ",L"$(m)$"))
yaxis!(string("Y ",L"$(m)$"))

xlims!(-53,53);
ylims!(-1,105);
savefig(string("results/figs/KB_c1_pos",".",:svg));

# other states and controls
psiP = scatter(nl[:t],nl[:psi],marker=markers[5],markerstrokewidth=msw1,label="NLOptControl, nodes")
plot!(nlP[:t],nlP[:psi],line=lines[1],label="NLOptControl, polynomials")
scatter!(pr[:t],pr[:psi],marker=markers[1],markerstrokewidth=msw1,label="PROPT, nodes")
plot!(prP[:t],prP[:psi],line=lines[2],label="PROPT, polynomials")
xaxis!(string("Time ",L"$(s)$"))
yaxis!(string("Yaw Angle ",L"$(rad)$"))
#plot!(nl[:t],XL[3]*ones(length(nl[:t]),1),line=limit_lines[1],label="min")
#plot!(nl[:t],XU[3]*ones(length(nl[:t]),1),line=limit_lines[2],label="max",leg=:bottomright)
xlims!(0,maximum(nlP[:t]));

#Longitudinal Velocity (m/s) Steering Angle (rad)  Longitudinal Acceleration (m/s^2)
uxP = scatter(nl[:t],nl[:ux],marker=markers[5],markerstrokewidth=msw1,label="NLOptControl, nodes")
plot!(nlP[:t],nlP[:ux],line=lines[1],label="NLOptControl, polynomials")
scatter!(pr[:t],pr[:ux],marker=markers[1],markerstrokewidth=msw1,label="PROPT, nodes")
plot!(prP[:t],prP[:ux],line=lines[2],label="PROPT, polynomials")
xaxis!(string("Time ",L"$(s)$"))
yaxis!(string("Longitudinal Velocity ",L"$(m/s)$"))
plot!(nl[:t],XL[4]*ones(length(nl[:t]),1),line=limit_lines[1],label="min")
plot!(nl[:t],XU[4]*ones(length(nl[:t]),1),line=limit_lines[2],label="max",leg=:bottomright)
xlims!(0,maximum(nlP[:t]));

#Longitudinal Velocity (m/s) Steering Angle (rad)  Longitudinal Acceleration (m/s^2)
saP = scatter(nl[:t],nl[:sa],marker=markers[5],markerstrokewidth=msw1,label="NLOptControl, nodes")
plot!(nlP[:t],nlP[:sa],line=lines[1],label="NLOptControl, polynomials")
scatter!(pr[:t],pr[:sa],marker=markers[1],markerstrokewidth=msw1,label="PROPT, nodes")
plot!(prP[:t],prP[:sa],line=lines[2],label="PROPT, polynomials")
xaxis!(string("Time ",L"$(s)$"))
yaxis!(string("Steering Angle ",L"$(rad)$"))
plot!(nl[:t],CL[1]*ones(length(nl[:t]),1),line=limit_lines[1],label="min")
plot!(nl[:t],CU[1]*ones(length(nl[:t]),1),line=limit_lines[2],label="max",leg=:bottomright)
xlims!(0,maximum(nlP[:t]));

#Longitudinal Velocity (m/s) Steering Angle (rad)  Longitudinal Acceleration (m/s^2)
axP = scatter(nl[:t],nl[:ax],marker=markers[5],markerstrokewidth=msw1,label="NLOptControl, nodes")
plot!(nlP[:t],nlP[:ax],line=lines[1],label="NLOptControl, polynomials")
scatter!(pr[:t],pr[:ax],marker=markers[1],markerstrokewidth=msw1,label="PROPT, nodes")
plot!(prP[:t],prP[:ax],line=lines[2],label="PROPT, polynomials")
xaxis!(string("Time ",L"$(s)$"))
yaxis!(string("Longitudinal Acceleration ",L"$(m/s^2)$"))
plot!(nl[:t],CL[2]*ones(length(nl[:t]),1),line=limit_lines[1],label="min")
plot!(nl[:t],CU[2]*ones(length(nl[:t]),1),line=limit_lines[2],label="max",leg=:bottomright)
xlims!(0,maximum(nlP[:t]));

plot(psiP,saP,uxP,axP,layout=@layout([a;b;c;d]),size=[1000,1000])
savefig(string("results/figs/KB_c1_st_ctr",".",:svg));


==> Bicycle/case1/kinematicBicycle.jl <==
# Kinematic Bicycle Model

#The vehicle model comes from the [BARC-project](https://github.com/MPC-Berkeley/barc)

## Packages that will be used
using NLOptControl,Parameters,VehicleModels

## Parameters form VehicleModels.jl
pa=VparaKB(x0_=0.);
@unpack_VparaKB pa # vehicle parameters
X0=[0,0,pi/2,15];
XF=[NaN,NaN,NaN,NaN];
XL=[-100,-0.01,-2*pi,5];
XU=[100,120,2*pi,29];
CL=[-30*pi/180,-2];
CU=[30*pi/180,2];

## Define the Problem
n=define(numStates=4,numControls=2,X0=X0,XF=XF,XL=XL,XU=XU,CL=CL,CU=CU);

## Define Case

## Goal
type Goal
    name
    x_ref
    y_ref
end
function Goal()
       Goal(:test,
             0.,
            100.);
end

# Obstacle
type Obs
  A
  B
  s_x
  s_y
  X0
  Y0
end
function Obs()
  Obs([5.],
      [5.],
      [0.0],
      [0.0],
      [0.],
      [50.]);
end

abstract type AbstractCase end
type Case <: AbstractCase
 g::Goal        # goal data
 o::Obs         # obstacle data
end

c=Case(Goal(),Obs())

names=[:x,:y,:psi,:ux];
descriptions=["X (m)","Y (m)","Yaw Angle (rad)","Longitudinal Velocity (m/s)"];
states!(n,names,descriptions=descriptions)
names = [:sa,:ax];
descriptions=["Steering Angle (rad)","Longitudinal Acceleration (m/s^2)"];
controls!(n,names,descriptions=descriptions);

dynamics!(n,KinematicBicycle(pa))

# default solver settings https://www.artelys.com/tools/knitro_doc/3_referenceManual/userOptions.html
SS=[(:name=>:KNITRO),(:outlev=>0),(:feastol=>1e-6),(:feastol_abs=>1e-3),(:ftol=>1e-15),(:ftol_iters=>5),(:infeastol=>1e-8),(:maxfevals=>-1),(:maxit=>0),(:maxtime_cpu=>300),(:maxtime_real=>1e8),(:opttol=>1e-6),(:opttol_abs=>1e-3),(:xtol=>1e-12),(:xtol_iters=>0)]
configure!(n,Nck=[10,10,10,10];(:finalTimeDV=>true),(:solverSettings=>SS));

sm = 2.5;
x=n.r.x[:,1];y=n.r.x[:,2]; # pointers to JuMP variables
obs_con=@NLconstraint(n.mdl, [i=1:n.numStatePoints-1], 1 <= ((x[(i+1)]-c.o.X0[1])^2)/((c.o.A[1]+sm)^2) + ((y[(i+1)]-c.o.Y0[1])^2)/((c.o.B[1]+sm)^2));
newConstraint!(n,obs_con,:obs_con);

@NLobjective(n.mdl, Min, n.tf + (n.r.x[end,1]-c.g.x_ref)^2 + (n.r.x[end,2]-c.g.y_ref)^2);
#@NLobjective(n.mdl, Min, n.tf );

optimize!(n);
optimize!(n);
tic
optimize!(n);
toc

# check for collision
crash = checkCrash(n,c,300,2.0);


#using PrettyPlots
#plotSettings(;(:size=>(700,700)));
#allPlots(n)

#plotSettings(;(:size=>(400,400)));
#obs=obstaclePlot(n,c)
#statePlot(n,1,1,2,obs;(:append=>true),(:lims=>false))
#xlims!(-45,55);
#ylims!(0,110);

# save results
saveData(n)


==> Bicycle/case1/kinematicBicycle.m <==
clear;clf;close all;
%% Obstacle Avoidance
% The vehicle model comes from:
% Reference: R.Rajamani, Vehicle Dynamics and Control, set. Mechanical Engineering Series,
%               Spring, 2011, page 26

% define model parameters
la     = 1.5775;        % distance from CoG to front axle
lb     = 1.7245;        % distance from CoG to rear axle

% vehicle Limits
x_min    = -100.;
x_max    = 100.;
y_min    = -0.01;
y_max    = 120.;
psi_min  = -2*pi;
psi_max  = 2*pi;
ux_min   = 5.;
ux_max   = 29.;
ax_min   = -2.;
ax_max   = 2.;
sa_min   = -30*pi/180;
sa_max   = 30*pi/180;

% constrained initial states
x0_     = 0.;
y0_     = 0.;
psi0_   = pi/2;
ux0_    = 15.;
ax0_    = 0.;
sa0_    = 0;

% Goal
x_ref   = 0.;
y_ref   = 100.;

% Obstacle
A       = 5.;
B       = 5.;
X0      = 0.;
Y0      = 50.;
sm      = 2.5;

clear pi % 3.14159... unless someone has set it to something else!

toms t
toms t_f

phases = 'four';

%% Solve the problem
% Create a new phase and states, using n collocation points
switch phases
    case 'four'
        i1 = tomPhase('p1', t,       0, t_f/4, 10);       % interval 1
        i2 = tomPhase('p2', t,   t_f/4, t_f/4, 10);       % interval 2
        i3 = tomPhase('p3', t,   t_f/2, t_f/4, 10);       % interval 3
        i4 = tomPhase('p4', t, 3/4*t_f, t_f/4, 10);       % interval 4

        p = {i1, i2, i3, i4}; % phase that includes all intervals
    case 'two'
        i1 = tomPhase('p1', t,     0, t_f/2, 3);       % interval 1
        i2 = tomPhase('p2', t, t_f/2, t_f/2, 3);       % interval 2

        p = {i1, i2};          % phase that includes all intervals
    case 'single'
        p = tomPhase('p', t, 0, t_f, 40);
    otherwise
        warning('choose a mode!')
end

setPhase(p);
tomStates x y psi ux
tomControls sa ax

% initial guess for the n collocation points
x0 = { t_f == 10
     icollocate({x == x0_; y == y0_; psi == psi0_; ux == ux0_})
     collocate({sa == sa0_; ax == ax0_}) };

switch phases
    case {'four','two'}
        int_con = continuity(p, {x, y, psi, ux});    % interval contraints
end

% Box constraints
cbox = {0.001 <= t_f <= 50
    icollocate(x_min <= x <= x_max)
    icollocate(y_min <= y <= y_max)
    icollocate(psi_min <= psi <= psi_max)
    icollocate(ux_min <= ux <= ux_max)
    collocate(sa_min <= sa <= sa_max)
    collocate(ax_min <= ax <= ax_max)};

% Boundary constraints
%cbnd = {initial({x == x0_; y == y0_; psi == psi0_; ux == ux0_});final({x == 0; y== 100}) };
cbnd = {initial({x == x0_; y == y0_; psi == psi0_; ux == ux0_})};

% ODEs and path constraints
ode = collocate({
    dot(x)   == ux*cos(psi + atan(la/(la+lb)*tan(sa)))
    dot(y)   == ux*sin(psi + atan(la/(la+lb)*tan(sa)))
    dot(psi) == ux/lb*sin(   atan(la/(la+lb)*tan(sa))  )
    dot(ux)  == ax
    });

obstacles = collocate({
    1 <= ((x-X0)^2)/((B+sm)^2) + ((y-Y0)^2)/((A+sm)^2)});

% Objective: minimum time and distance to goal
objective = t_f + final(x-x_ref)^2 + final(y-y_ref)^2;

%% Solve the problem
options = struct;
options.name = 'Obstacle avoidance';
options.solver = 'knitro';
options.use_d2c = true;

switch phases
    case 'single'
        constr = {cbox, cbnd, ode, obstacles};
    otherwise
        constr = {int_con, cbox, cbnd, ode, obstacles};
end

prob = sym2prob(objective, constr, x0, options);

% set KNITRO options https://tomopt.com/docs/TOMLAB_KNITRO.pdf
% https://www.artelys.com/tools/knitro_doc/3_referenceManual/userOptions.html
prob.KNITRO.options.FEASTOL = 1e-6;
prob.KNITRO.options.FEASTOL_ABS = 1e-3;
prob.KNITRO.options.FTOL = 1e-15;
prob.KNITRO.options.FTOL_ITERS = 5;
prob.KNITRO.options.INFEASTOL = 1e-8;
prob.KNITRO.options.MAXFEVALS = -1;
prob.KNITRO.options.MAXIT = 0;
prob.KNITRO.options.MAXTIMECPU = 300; % only modified setting
prob.KNITRO.options.MAXTIMEREAL = 1e8;
prob.KNITRO.options.OPTTOL = 1e-6;
prob.KNITRO.options.OPTTOL_ABS = 1e-3;
prob.KNITRO.options.XTOL = 1e-12;
prob.KNITRO.options.XTOL_ITERS = 0;
prob.KNITRO.options.ALG = 0;
prob.KNITRO.options.BAR_INITPT = 0;
prob.KNITRO.options.BAR_MURULE = 0;
prob.KNITRO.options.BAR_PENCONS = 0;
prob.KNITRO.options.BAR_PENRULE = 0;
prob.KNITRO.options.BAR_SWITCHRULE = 0;
prob.KNITRO.options.LINESEARCH = 0;
prob.KNITRO.options.LINSOLVER = 0;

tomRun('knitro', prob, 1);
tomRun('knitro', prob, 1);
tic
result = tomRun('knitro', prob, 1);
toc
solution = getSolution(result);
if strcmp(phases,'single')
    cs = getCostates(result, p);
end
%% Post Proccessing

% interpolate the computed trajectory with even time-steps.
pts = 300;
switch phases
    case 'single'
        t_poly = linspace(0,subs(t_f,solution),pts)';
    otherwise
        t_poly = linspace(0,subs(final(p{end},t),solution),pts)';
end
x_poly = zeros(size(t_poly));
y_poly = zeros(size(t_poly));
psi_poly = zeros(size(t_poly));
ux_poly = zeros(size(t_poly));
ax_poly = zeros(size(t_poly));
sa_poly = zeros(size(t_poly));

switch phases
    case 'single'
        x_poly = subs(atPoints(p, t_poly, x),solution);
        y_poly = subs(atPoints(p, t_poly, y),solution);
        ux_poly = subs(atPoints(p, t_poly, ux),solution);
        psi_poly = subs(atPoints(p, t_poly, psi),solution);
        ax_poly = subs(atPoints(p, t_poly, ax),solution);
        sa_poly = subs(atPoints(p, t_poly, sa),solution);
    otherwise
        % loop over phases, and interpolate for each phase.
        for i=1:length(p)
            ti = subs(p{i}.tstart,solution);
            t_f = ti + subs(p{i}.tdelta,solution);
            ix = find(t_poly>=ti & t_poly<=t_f);
            % ix is the indexes of all points that lie in the current phase.
            x_poly(ix) = subs(atPoints(p{i},t_poly(ix),x),solution);
            y_poly(ix) = subs(atPoints(p{i},t_poly(ix),y),solution);
            ux_poly(ix) = subs(atPoints(p{i},t_poly(ix),ux),solution);
            psi_poly(ix) = subs(atPoints(p{i},t_poly(ix),psi),solution);
            ax_poly(ix) = subs(atPoints(p{i},t_poly(ix),ax),solution);
            sa_poly(ix) = subs(atPoints(p{i},t_poly(ix),sa),solution);
        end
end

% check for collision  -> could plot it a
% different color if it crashes.. or use the benchmark profile
crash_tmp = zeros(pts,1);
sm2 = 2; % using a sm of 2.0 instead of 2.5
for i = 1:pts
temp = (x_poly(i)-X0)^2/(B+sm2)^2 + (y_poly(i)-Y0)^2/(A+sm2)^2;
 if temp < 1
    crash_tmp(i) = 1;
 else
     crash_tmp(i) = 0;
 end
end

if max(crash_tmp)>0
    crash = 1;
    warning('the vehicle crashed!')
else
    crash = 0;
end

% original solution
t  = subs(collocate(t),solution);
x  = subs(collocate(x),solution);
y  = subs(collocate(y),solution);
ux = subs(collocate(ux),solution);
psi = subs(collocate(psi),solution);
ax = subs(collocate(ax),solution);
sa = subs(collocate(sa),solution);

switch phases
    case {'four','two'}
        vcat = @(x) vertcat(x{:});
        t  = vcat(t);
        x  = vcat(x);
        y  = vcat(y);
        ux = vcat(ux);
        psi = vcat(psi);
        ax = vcat(ax);
        sa = vcat(sa);
end

% Plot result
f1=figure(1);
th = linspace(0,2*pi,500);
x1 = A*cos(th)+X0;
y1 = B*sin(th)+Y0;
plot(x_poly,y_poly,'k-','linewidth',2.5);
hold on
plot(x,y,'*');
hold on
plot(x1,y1,'r');
hold off
xlabel('X (m)');
ylabel('Y (m)');
legend('ploy.','coloc. pts','obstacle')
xlim([-45,55]);
ylim([0,110]);

f2=figure(2);
subplot(4,1,1)
plot(t_poly,ux_poly,'k-','linewidth',2.5)
hold on
plot(t,ux,'*');
xlabel('time (s)');
ylabel('Longitudinal Velocity (m/s)');
legend('ploy.','coloc. pts')

subplot(4,1,2)
plot(t_poly,ax_poly,'k-','linewidth',2.5)
hold on
plot(t,ax,'*')
xlabel('time (s)');
ylabel('Longitudinal Acceleration (m/s^2)');
legend('ploy.','coloc. pts')

subplot(4,1,3)
plot(t_poly,sa_poly,'k-','linewidth',2.5)
hold on
plot(t,sa,'*')
xlabel('time (s)');
ylabel('Steering Angle (rad)');
legend('ploy.','coloc. pts')

subplot(4,1,4)
plot(t_poly,psi_poly,'k-','linewidth',2.5)
hold on
plot(t,psi,'*')
xlabel('time (s)');
ylabel('Heading Angle (rad)');
legend('ploy.','coloc. pts')

if strcmp(phases,'single')
    f3=figure(3);clf
    title('Moon Lander Costates');
    subplot(4,1,1)
    plot(t, cs(:,1),'*')
    xlabel('time (s) ')
    ylabel('x costate')

    subplot(4,1,2)
    plot(t, cs(:,2),'*')
    xlabel('time (s) ')
    ylabel('y costate')

    subplot(4,1,3)
    plot(t, cs(:,3),'*')
    xlabel('time (s) ')
    ylabel('psi costate')

    subplot(4,1,4)
    plot(t, cs(:,4),'*')
    xlabel('time (s) ')
    ylabel('ux costate')
end
%% Save results
%saveas(f1,'position.fig')
%saveas(f2,'states.fig')
%if strcmp(phases,'single')
 %   saveas(f3,'costates.fig')
%end
T = table(t,x,y,psi,ux,sa,ax);
writetable(T,"results/PROPT_4_10_col_pts.csv");

if strcmp(phases,'single')
    x_cs = cs(:,1);
    y_cs = cs(:,2);
    psi_cs = cs(:,3);
    ux_cs = cs(:,4);
    T = table(t,t, x_cs, y_cs, psi_cs, ux_cs);
    writetable(T,"results/PROPT_4_10_cs.csv");
end
t = t_poly; x = x_poly; y = y_poly; psi = psi_poly; ux = ux_poly; sa = sa_poly; ax = ax_poly;
T = table(t,x,y,psi,ux,sa,ax);
writetable(T,"results/PROPT_4_10_poly_pts.csv");


==> BrysonDenham/benchmark1/BrysonDenham_BENCH.jl <==
using NLOptControl,DataFrames
using Images # for averaging with NaNs in the array
const pts = 10000
const tf_star = 1
const L = 1/12

function  optimal_solution(t)
  if t <= 3*L
    x = L*(1 - (1 - t/(3*L))^3);
    v = (1 - t/(3*L))^2;
    a = -2/(3*L)*(1 - t/(3*L));
    cs_x = 2/(9*L^2);
    cs_v = 2/(3*L)*(1 - t/(3*L));
  elseif (3*L <= t) && (t <= 1-3*L)
    x = L;
    v = 0;
    a = 0;
    cs_x = 0;
    cs_v = 0;
  else (1 - 3*L) <= t && (t <= 1)
    x = L*(1 - (1 - (1 - t)/(3*L))^3);
    v = -(1 - (1 - t)/(3*L))^2;
    a = -2/(3*L)*(1 - (1 - t)/(3*L));
    cs_x = -2/(9*L^2);
    cs_v = 2/(3*L)*(1 - (1 - t)/(3*L));
  end
  return x,v,a,cs_x,cs_v
end

t_opt = linspace(0,tf_star,pts)
h_opt = zeros(pts); v_opt = zeros(pts); u_opt = zeros(pts);
cs_x_opt = zeros(pts); cs_v_opt = zeros(pts);
for i in 1:pts
  x,v,a,cs_x,cs_v = optimal_solution(t_opt[i])
  h_opt[i] = x; v_opt[i] = v; u_opt[i] = a;
  cs_x_opt[i] = cs_x; cs_v_opt[i] = cs_v;
end

# save the optimal solution for plotting and PROPT benchmark
dfs = DataFrame()
dfs[:t] = t_opt; dfs[:h] = h_opt; dfs[:v] = v_opt; dfs[:u] = u_opt;
writetable("results/optimal_solution.csv",dfs)

# define optimization in julia
opt_runs = 3
col_pts = 2:10:602
Nck_vec = [[col_pts[i]] for i in 1:length(col_pts)]
opt_num = length(Nck_vec)

# final average results
t_opt_ave = NaN*zeros(opt_num)
h_error_ave = NaN*zeros(opt_num)
v_error_ave = NaN*zeros(opt_num)
u_error_ave = NaN*zeros(opt_num)
cs_x_error_ave = NaN*zeros(opt_num)
cs_v_error_ave = NaN*zeros(opt_num)
max_error_ave = NaN*zeros(opt_num)

for num in 1:length(col_pts)
  println(string(" collocation pts:", Nck_vec[num], " \n "))
  Nck = Nck_vec[num]
  n=define(numStates=2,numControls=1,X0=[0.,1],XF=[0.,-1.],XL=[0.,NaN],XU=[1/12,NaN]);
  dx=[:(x2[j]),:(u1[j])]
  dynamics!(n,dx)
  n.s.evalCostates = true
  n.s.tf_max = 1000.0;
  n.s.numInterpPts = pts  # must be the same as above to calculate error
  n.s.tfOptimal = tf_star # must be the same as above to calculate error
  dx=[:(x2[j]),:(u1[j])]
  dynamics!(n,dx)

  # default solver settings https://www.artelys.com/tools/knitro_doc/3_referenceManual/userOptions.html
  SS=[(:name=>:KNITRO),(:outlev=>0),(:feastol=>1e-6),(:feastol_abs=>1e-3),(:ftol=>1e-15),(:ftol_iters=>5),(:infeastol=>1e-8),(:maxfevals=>-1),(:maxit=>0),(:maxtime_cpu=>300),(:maxtime_real=>1e8),(:opttol=>1e-6),(:opttol_abs=>1e-3),(:xtol=>1e-12),(:xtol_iters=>0)]
  configure!(n;(:Nck=>Nck),(:finalTimeDV=>false),(:tf=>1.0),(:solverSettings=>SS));
  x1=n.r.x[:,1];x2=n.r.x[:,2];
  obj=integrate!(n,:(0.5*u1[j]^2));
  @NLobjective(n.mdl, Min, obj);
  for i in 1:Nck[1]; setvalue(x1[i], 0.0); setvalue(x2[i], 0.0);  end
  # cache functions; inital optimization
  optimize!(n);
  optimize!(n);

  # RESET temp variables for averaging results
  t_solve = NaN*zeros(opt_runs)
  h_error = NaN*zeros(opt_runs)
  v_error = NaN*zeros(opt_runs)
  u_error = NaN*zeros(opt_runs)
  cs_x_error = NaN*zeros(opt_runs)
  cs_v_error = NaN*zeros(opt_runs)
  max_error = NaN*zeros(opt_runs)

  for j in 1:opt_runs
    optimize!(n);
    if n.r.status == :Optimal
      t_solve[j] = n.r.t_solve
      h_error[j] = maximum(abs.(n.r.X_pts[:,1]  - h_opt))
      v_error[j] = maximum(abs.(n.r.X_pts[:,2]  - v_opt))
      u_error[j] = maximum(abs.(n.r.U_pts[:,1]  - u_opt))
      cs_x_error[j] = maximum(abs.(n.r.CS_pts[:,1]  - cs_x_opt))
      cs_v_error[j] = maximum(abs.(n.r.CS_pts[:,2]  - cs_v_opt))
      max_error[j] = maximum([h_error[j], v_error[j]])
    end
  end

  if opt_runs > 1
    t_opt_ave[num] = meanfinite(t_solve,1)[1]
    h_error_ave[num] = meanfinite(h_error,1)[1]
    v_error_ave[num] = meanfinite(v_error,1)[1]
    u_error_ave[num] = meanfinite(u_error,1)[1]
    cs_x_error_ave[num] = meanfinite(cs_x_error,1)[1]
    cs_v_error_ave[num] = meanfinite(cs_v_error,1)[1]
    max_error_ave[num] = meanfinite(max_error,1)[1]
  else
    t_opt_ave[num] = t_solve[1]
    h_error_ave[num] = h_error[1]
    v_error_ave[num] = v_error[1]
    u_error_ave[num] = u_error[1]
    cs_x_error_ave[num] = cs_x_error[1]
    cs_v_error_ave[num] = cs_v_error[1]
    max_error_ave[num] = max_error[1]
  end
  dfs = DataFrame()
  dfs[:Nck] = col_pts
  dfs[:t] = t_opt_ave
  dfs[:mea] = max_error_ave
  dfs[:x] = h_error_ave
  dfs[:v] = v_error_ave
  dfs[:a] = u_error_ave
  dfs[:csx] = cs_x_error_ave
  dfs[:csv] = cs_v_error_ave
  writetable("results/NL_bench_data_b1.csv",dfs)
end

using Plots
h1 = plot(col_pts,log10.(max_error_ave))
h2 = plot(col_pts,t_opt_ave)
plot(h1,h2)


==> BrysonDenham/benchmark1/BrysonDenham_BENCH.m <==
%% Bryson-Denham Problem

%% optimal solution
clear

x0 = 0; xf = 0;
v0 = 1; vf = -1;
L = 1/12;
tf_star = 1;
pts = 10000;
t_opt = linspace(0,tf_star,pts)';

x_opt = zeros(pts,1); v_opt = zeros(pts,1); a_opt = zeros(pts,1);
cs_x_opt = zeros(pts,1); cs_v_opt = zeros(pts,1);
for i = 1:1:pts
  [x_,v_,a_,cs_x,cs_v] = optimal_BD(t_opt(i),L);
  x_opt(i) = x_; v_opt(i) = v_; a_opt(i) = a_;
  cs_x_opt(i) = cs_x; cs_v_opt(i) = cs_v;
end
%% Problem setup
opt_runs = 3;
col_pts = 602;
Nck_vec = 2:10:col_pts;
opt_num = length(Nck_vec);

% final average results
t_opt_ave = nan(opt_num,1);
x_error_ave = nan(opt_num,1);
v_error_ave = nan(opt_num,1);
cs_x_error_ave = nan(opt_num,1);
cs_v_error_ave = nan(opt_num,1);
a_error_ave = nan(opt_num,1);
mea = nan(opt_num,1);

for RR = 1:length(Nck_vec)
    RR
    toms t
    t_f = 1;

    p = tomPhase('p', t, 0, t_f, Nck_vec(RR));
    setPhase(p);
    tomStates x v
    tomControls a

    % Box constraints
    cbox = {icollocate(0 <= x <= L)};

    % ODEs and path constraints
    ode = collocate({
        dot(x) == v
        dot(v) == a
        });

    % Boundary conditions
    cbnd = {
        initial(x == x0);
        initial(v == v0);
        final(x == xf);
        final(v == vf);
        };

    constr = {cbox, ode, cbnd};

    % Initial guess
    x0_ = {};

    % Objective
    objective = integrate(0.5*a.^2);

    % Options
    options = struct;
    options.name = 'Bryson Denham';
    options.solver = 'knitro';
    options.use_d2c = true;

    prob = sym2prob(objective, constr, x0_, options);

    % set KNITRO options https://tomopt.com/docs/TOMLAB_KNITRO.pdf
    % https://www.artelys.com/tools/knitro_doc/3_referenceManual/userOptions.html
    prob.KNITRO.options.FEASTOL = 1e-6;
    prob.KNITRO.options.FEASTOL_ABS = 1e-3;
    prob.KNITRO.options.FTOL = 1e-15;
    prob.KNITRO.options.FTOL_ITERS = 5;
    prob.KNITRO.options.INFEASTOL = 1e-8;
    prob.KNITRO.options.MAXFEVALS = -1;
    prob.KNITRO.options.MAXIT = 0;
    prob.KNITRO.options.MAXTIMECPU = 300; % only modified setting
    prob.KNITRO.options.MAXTIMEREAL = 1e8;
    prob.KNITRO.options.OPTTOL = 1e-6;
    prob.KNITRO.options.OPTTOL_ABS = 1e-3;
    prob.KNITRO.options.XTOL = 1e-12;
    prob.KNITRO.options.XTOL_ITERS = 0;
    prob.KNITRO.options.ALG = 0;
    prob.KNITRO.options.BAR_INITPT = 0;
    prob.KNITRO.options.BAR_MURULE = 0;
    prob.KNITRO.options.BAR_PENCONS = 0;
    prob.KNITRO.options.BAR_PENRULE = 0;
    prob.KNITRO.options.BAR_SWITCHRULE = 0;
    prob.KNITRO.options.LINESEARCH = 0;
    prob.KNITRO.options.LINSOLVER = 0;

    % temp variables for averaging results
    t_solve = nan(opt_runs,1);
    x_error = nan(opt_runs,1);
    v_error = nan(opt_runs,1);
    cs_x_error = nan(opt_runs,1);
    cs_v_error = nan(opt_runs,1);
    a_error = nan(opt_runs,1);
    max_error = nan(opt_runs,1);
    ALL_max_error = nan(opt_runs,1);

    % hot-start
    tomRun('knitro', prob, 1);
    tomRun('knitro', prob, 1);

    for NN = 1:opt_runs
        
        % start timer
        tic
        result = tomRun('knitro', prob, 1);
        t_run = toc;
        % end of timer
        %--------------

        if isequal(result.ExitFlag, 0) % only save for locally optimal solution
            t_solve(NN) = t_run;
            solution = getSolution(result);

            % sampled solution
            x_plot = subs(atPoints(p, t_opt, x), solution);
            v_plot = subs(atPoints(p, t_opt, v), solution);
            a_plot = subs(atPoints(p, t_opt, a), solution);

            %% compute error
            % difference between ploy. and optimal at specific times for states
            x_error(NN) = max(abs(x_plot - x_opt));
            v_error(NN) = max(abs(v_plot - v_opt));
            a_error(NN) = max(abs(a_plot - a_opt));

            % for the costates compute the error at each time point in solution
            % vector -> should be at t_opt, need to find Lagrange polynomial
            % for this
            t_pts  = subs(collocate(t),solution);
            pts = length(t_pts);
            %x_opt_tmp = zeros(pts,1); v_opt_tmp = zeros(pts,1); a_opt_tmp = zeros(pts,1);
            cs_x_tmp = zeros(pts,1); cs_v_tmp = zeros(pts,1);
            for i = 1:1:pts
              [x_,v_,a_,cs_x,cs_v] = optimal_BD(t_pts(i),L);
             % x_opt_tmp(i) = x_; v_opt_tmp(i) = v_; a_opt_tmp(i) = a_;
              cs_x_tmp(i) = cs_x; cs_v_tmp(i) = cs_v;
            end
            cs = getCostates(result);
            cs_x_error(NN) = max(abs(-cs(:,1) - cs_x_tmp));
            cs_v_error(NN) = max(abs(-cs(:,2) - cs_v_tmp));
            max_error(NN) = max([x_error; v_error]);
        end
    end % end of opt_runs loop
   t_opt_ave(RR) = mean(t_solve,'omitnan');
   x_error_ave(RR) = mean(x_error,'omitnan');
   v_error_ave(RR) = mean(v_error,'omitnan');
   cs_x_error_ave(RR) = mean(cs_x_error,'omitnan');
   cs_v_error_ave(RR) = mean(cs_v_error,'omitnan');
   a_error_ave(RR) = mean(a_error,'omitnan');
   mea(RR) = mean(max_error,'omitnan');
end

%% Plot Results
c_pts = 2:1:col_pts;
figure(1);
subplot(2,1,1);
plot(Nck_vec,log10(mea),'o')
xlabel('number of colocation pts.')
ylabel('log_{10}(max error) ')
legend('show')

subplot(2,1,2)
plot(Nck_vec,t_opt_ave,'o');
xlabel('number of colocation pts.')
ylabel('average solve time (s)')
legend('show')

figure(2);
subplot(3,1,1)
plot(Nck_vec,log10(x_error_ave))
xlabel('number of colocation pts.')
ylabel('log_{10}(max x error) ')
legend('show')

subplot(3,1,2)
plot(Nck_vec,log10(v_error_ave))
xlabel('number of colocation pts.')
ylabel('log_{10}(max v error) ')
legend('show')

subplot(3,1,3)
plot(Nck_vec,log10(a_error_ave))
xlabel('number of colocation pts.')
ylabel('log_{10}(max a error) ')
legend('show')

%% Save results
Nck = Nck_vec';
T = table(Nck,t_opt_ave,mea,x_error_ave,v_error_ave,a_error_ave,cs_x_error_ave,cs_v_error_ave);
writetable(T,"results/PROPT_result_ALL.csv")


==> BrysonDenham/benchmark1/compare.jl <==
using DataFrames
using Plots
pgfplots()
using LaTeXStrings
PGFPlots.pushPGFPlotsPreamble("\\usepackage{amssymb}")

# load optimal solution

# import NLOptControl.jl results
nl = readtable("results/NL_bench_data.csv")

# import PROPT results
pr = readtable("results/PROPT_result_ALL.csv")


# compare PROPT and NLOptControl.jl
# for the error, since there is a step in the optimal costate for x, the errors in the states are examined
nle = log10.([mean([ nl[:h_error_ave][i],nl[:v_error_ave][i] ]) for i in 1:length(nl[:h_error_ave])])
pre = log10.([mean([ pr[:x_error_ave][i],pr[:v_error_ave][i] ]) for i in 1:length(pr[:x_error_ave])])

# plot the results
#results_dir=string("benchmark1_")
#mkdir(results_dir)
#resultsDir!(n;results_name=results_dir);

# optimization times
optP=scatter(nl[:Nck],nl[:t_opt_ave],label="NLOptControl")
scatter!(pr[:Nck],pr[:t_opt_ave],label="PROPT",leg=:topleft)
yaxis!("Average CPU Time (s)")
xaxis!("Number of Collocation Points");
#title!(string("MATLAB ave. = ",round(aveM,2) ,"julia ave. = ",round(aveJ,2) ))
savefig(string("results/figs/time",".",:svg));

# error
errP=scatter(nl[:Nck],nle,label="NLOptControl")
scatter!(pr[:Nck],pre,label="PROPT")
yaxis!(string(L"$log_{10}$", " Maximum Error"))
xaxis!("Number of Collocation Points");
#title!(string("MATLAB ave. = ",round(aveM,2) ,"julia ave. = ",round(aveJ,2) ))
savefig(string("results/figs/err",".",:svg));

plot(optP,errP,layout=@layout([a;b]),size=[600,600])
savefig(string("results/figs/err_time",".",:svg));


==> BrysonDenham/benchmark1/optimal_BD.m <==
function [x,v,a,cs_x,cs_v] = optimal_BD(t,L)
% actual optimal solution
  if t <= 3*L
    x = L*(1 - (1 - t/(3*L))^3);
    v = (1 - t/(3*L))^2;
    a = -2/(3*L)*(1 - t/(3*L));
    cs_x = 2/(9*L^2);
    cs_v = 2/(3*L)*(1 - t/(3*L));
  elseif (3*L <= t) && (t <= 1-3*L)
    x = L;
    v = 0;
    a = 0;
    cs_x = 0;
    cs_v = 0;
  elseif (1 - 3*L) <= t && (t <= 1)
    x = L*(1 - (1 - (1 - t)/(3*L))^3);
    v = -(1 - (1 - t)/(3*L))^2;
    a = -2/(3*L)*(1 - (1 - t)/(3*L));
    cs_x = -2/(9*L^2);
    cs_v = 2/(3*L)*(1 - (1 - t)/(3*L));
  else
      t
      warning('not in range!')
  end
end

==> BrysonDenham/benchmark2/BrysonDenham_BENCH.jl <==
using NLOptControl,DataFrames
using Images # for averaging with NaNs in the array
const pts = 10000
const tf_star = 1
const L = 1/12

function  optimal_solution(t)
  if t <= 3*L
    x = L*(1 - (1 - t/(3*L))^3);
    v = (1 - t/(3*L))^2;
    a = -2/(3*L)*(1 - t/(3*L));
    cs_x = 2/(9*L^2);
    cs_v = 2/(3*L)*(1 - t/(3*L));
  elseif (3*L <= t) && (t <= 1-3*L)
    x = L;
    v = 0;
    a = 0;
    cs_x = 0;
    cs_v = 0;
  else (1 - 3*L) <= t && (t <= 1)
    x = L*(1 - (1 - (1 - t)/(3*L))^3);
    v = -(1 - (1 - t)/(3*L))^2;
    a = -2/(3*L)*(1 - (1 - t)/(3*L));
    cs_x = -2/(9*L^2);
    cs_v = 2/(3*L)*(1 - (1 - t)/(3*L));
  end
  return x,v,a,cs_x,cs_v
end

t_opt = linspace(0,tf_star,pts)
h_opt = zeros(pts); v_opt = zeros(pts); u_opt = zeros(pts);
cs_x_opt = zeros(pts); cs_v_opt = zeros(pts);
for i in 1:pts
  x,v,a,cs_x,cs_v = optimal_solution(t_opt[i])
  h_opt[i] = x; v_opt[i] = v; u_opt[i] = a;
  cs_x_opt[i] = cs_x; cs_v_opt[i] = cs_v;
end

# save the optimal solution for plotting and PROPT benchmark
dfs = DataFrame()
dfs[:t] = t_opt; dfs[:h] = h_opt; dfs[:v] = v_opt; dfs[:u] = u_opt;
writetable("results/optimal_solution.csv",dfs)

# define optimization in julia
opt_runs = 3
col_pts = 494:1:602
Nck_vec = [[col_pts[i]] for i in 1:length(col_pts)]
opt_num = length(Nck_vec)

# final average results
t_opt_ave = NaN*zeros(opt_num)
h_error_ave = NaN*zeros(opt_num)
v_error_ave = NaN*zeros(opt_num)
u_error_ave = NaN*zeros(opt_num)
cs_x_error_ave = NaN*zeros(opt_num)
cs_v_error_ave = NaN*zeros(opt_num)
max_error_ave = NaN*zeros(opt_num)

for num in 1:length(col_pts)
  println(string(" collocation pts:", Nck_vec[num], " \n "))
  Nck = Nck_vec[num]
  n=define(numStates=2,numControls=1,X0=[0.,1],XF=[0.,-1.],XL=[0.,NaN],XU=[1/12,NaN]);
  dx=[:(x2[j]),:(u1[j])]
  dynamics!(n,dx)
  n.s.evalCostates = true
  n.s.numInterpPts = pts  # must be the same as above to calculate error
  n.s.tfOptimal = tf_star # must be the same as above to calculate error

  # default solver settings https://www.artelys.com/tools/knitro_doc/3_referenceManual/userOptions.html
  SS=[(:name=>:KNITRO),(:outlev=>0),(:feastol=>1e-6),(:feastol_abs=>1e-3),(:ftol=>1e-15),(:ftol_iters=>5),(:infeastol=>1e-8),(:maxfevals=>-1),(:maxit=>0),(:maxtime_cpu=>300),(:maxtime_real=>1e8),(:opttol=>1e-6),(:opttol_abs=>1e-3),(:xtol=>1e-12),(:xtol_iters=>0)]
  configure!(n;(Nck=Nck),(:finalTimeDV=>false),(:tf=>1.0),(:solverSettings=>SS));
  x1=n.r.x[:,1];x2=n.r.x[:,2];
  obj=integrate!(n,:(0.5*u1[j]^2));
  @NLobjective(n.mdl, Min, obj);
  for i in 1:Nck[1]; setvalue(x1[i], 0.0); setvalue(x2[i], 0.0);  end
  # cache functions; inital optimization
  optimize!(n);
  optimize!(n);

  # RESET temp variables for averaging results
  t_solve = NaN*zeros(opt_runs)
  h_error = NaN*zeros(opt_runs)
  v_error = NaN*zeros(opt_runs)
  u_error = NaN*zeros(opt_runs)
  cs_x_error = NaN*zeros(opt_runs)
  cs_v_error = NaN*zeros(opt_runs)
  max_error = NaN*zeros(opt_runs)

  for j in 1:opt_runs
    optimize!(n);
    if n.r.status == :Optimal
      t_solve[j] = n.r.t_solve
      h_error[j] = maximum(abs.(n.r.X_pts[:,1]  - h_opt))
      v_error[j] = maximum(abs.(n.r.X_pts[:,2]  - v_opt))
      u_error[j] = maximum(abs.(n.r.U_pts[:,1]  - u_opt))
      cs_x_error[j] = maximum(abs.(n.r.CS_pts[:,1]  - cs_x_opt))
      cs_v_error[j] = maximum(abs.(n.r.CS_pts[:,2]  - cs_v_opt))
      max_error[j] = maximum([h_error[j], v_error[j]])
    end
  end

  if opt_runs > 1
    t_opt_ave[num] = meanfinite(t_solve,1)[1]
    h_error_ave[num] = meanfinite(h_error,1)[1]
    v_error_ave[num] = meanfinite(v_error,1)[1]
    u_error_ave[num] = meanfinite(u_error,1)[1]
    cs_x_error_ave[num] = meanfinite(cs_x_error,1)[1]
    cs_v_error_ave[num] = meanfinite(cs_v_error,1)[1]
    max_error_ave[num] = meanfinite(max_error,1)[1]
  else
    t_opt_ave[num] = t_solve[1]
    h_error_ave[num] = h_error[1]
    v_error_ave[num] = v_error[1]
    u_error_ave[num] = u_error[1]
    cs_x_error_ave[num] = cs_x_error[1]
    cs_v_error_ave[num] = cs_v_error[1]
    max_error_ave[num] = max_error[1]
  end
  dfs = DataFrame()
  dfs[:Nck] = col_pts
  dfs[:t_opt_ave] = t_opt_ave
  dfs[:mea] = max_error_ave
  dfs[:h_error_ave] = h_error_ave
  dfs[:v_error_ave] = v_error_ave
  dfs[:u_error_ave] = u_error_ave
  dfs[:cs_x_error_ave] = cs_x_error_ave
  dfs[:cs_v_error_ave] = cs_v_error_ave
  writetable("results/NL_bench_data.csv",dfs)
end

using Plots
h1 = plot(col_pts,log10.(max_error_ave))
h2 = plot(col_pts,t_opt_ave)
plot(h1,h2)


==> BrysonDenham/benchmark2/BrysonDenham_BENCH.m <==
%% Bryson-Denham Problem

%% optimal solution
clear

x0 = 0; xf = 0;
v0 = 1; vf = -1;
L = 1/12;
tf_star = 1;
pts = 10000;
t_opt = linspace(0,tf_star,pts)';

x_opt = zeros(pts,1); v_opt = zeros(pts,1); a_opt = zeros(pts,1);
cs_x_opt = zeros(pts,1); cs_v_opt = zeros(pts,1);
for i = 1:1:pts
  [x_,v_,a_,cs_x,cs_v] = optimal_BD(t_opt(i),L);
  x_opt(i) = x_; v_opt(i) = v_; a_opt(i) = a_;
  cs_x_opt(i) = cs_x; cs_v_opt(i) = cs_v;
end
%% Problem setup
opt_runs = 3;
col_pts = 602;
Nck_vec = 2:1:col_pts;
opt_num = length(Nck_vec);

% final average results
t_opt_ave = nan(opt_num,1);
x_error_ave = nan(opt_num,1);
v_error_ave = nan(opt_num,1);
cs_x_error_ave = nan(opt_num,1);
cs_v_error_ave = nan(opt_num,1);
a_error_ave = nan(opt_num,1);
mea = nan(opt_num,1);

for RR = 1:length(Nck_vec)
    RR
    toms t
    t_f = 1;

    p = tomPhase('p', t, 0, t_f, Nck_vec(RR));
    setPhase(p);
    tomStates x v
    tomControls a

    % Box constraints
    cbox = {icollocate(0 <= x <= L)};

    % ODEs and path constraints
    ode = collocate({
        dot(x) == v
        dot(v) == a
        });

    % Boundary conditions
    cbnd = {
        initial(x == x0);
        initial(v == v0);
        final(x == xf);
        final(v == vf);
        };

    constr = {cbox, ode, cbnd};

    % Initial guess
    x0_ = {};

    % Objective
    objective = integrate(0.5*a.^2);

    % Options
    options = struct;
    options.name = 'Bryson Denham';
    options.solver = 'knitro';
    options.use_d2c = true;

    prob = sym2prob(objective, constr, x0_, options);

    % set KNITRO options https://tomopt.com/docs/TOMLAB_KNITRO.pdf
    % https://www.artelys.com/tools/knitro_doc/3_referenceManual/userOptions.html
    prob.KNITRO.options.FEASTOL = 1e-6;
    prob.KNITRO.options.FEASTOL_ABS = 1e-3;
    prob.KNITRO.options.FTOL = 1e-15;
    prob.KNITRO.options.FTOL_ITERS = 5;
    prob.KNITRO.options.INFEASTOL = 1e-8;
    prob.KNITRO.options.MAXFEVALS = -1;
    prob.KNITRO.options.MAXIT = 0;
    prob.KNITRO.options.MAXTIMECPU = 300; % only modified setting
    prob.KNITRO.options.MAXTIMEREAL = 1e8;
    prob.KNITRO.options.OPTTOL = 1e-6;
    prob.KNITRO.options.OPTTOL_ABS = 1e-3;
    prob.KNITRO.options.XTOL = 1e-12;
    prob.KNITRO.options.XTOL_ITERS = 0;
    prob.KNITRO.options.ALG = 0;
    prob.KNITRO.options.BAR_INITPT = 0;
    prob.KNITRO.options.BAR_MURULE = 0;
    prob.KNITRO.options.BAR_PENCONS = 0;
    prob.KNITRO.options.BAR_PENRULE = 0;
    prob.KNITRO.options.BAR_SWITCHRULE = 0;
    prob.KNITRO.options.LINESEARCH = 0;
    prob.KNITRO.options.LINSOLVER = 0;

    % temp variables for averaging results
    t_solve = nan(opt_runs,1);
    x_error = nan(opt_runs,1);
    v_error = nan(opt_runs,1);
    cs_x_error = nan(opt_runs,1);
    cs_v_error = nan(opt_runs,1);
    a_error = nan(opt_runs,1);
    max_error = nan(opt_runs,1);
    ALL_max_error = nan(opt_runs,1);

    % hot-start
    tomRun('knitro', prob, 1);
    tomRun('knitro', prob, 1);

    for NN = 1:opt_runs
        
        % start timer
        tic
        result = tomRun('knitro', prob, 1);
        t_run = toc;
        % end of timer
        %--------------

        if isequal(result.ExitFlag, 0) % only save for locally optimal solution
            t_solve(NN) = t_run;
            solution = getSolution(result);

            % sampled solution
            x_plot = subs(atPoints(p, t_opt, x), solution);
            v_plot = subs(atPoints(p, t_opt, v), solution);
            a_plot = subs(atPoints(p, t_opt, a), solution);

            %% compute error
            % difference between ploy. and optimal at specific times for states
            x_error(NN) = max(abs(x_plot - x_opt));
            v_error(NN) = max(abs(v_plot - v_opt));
            a_error(NN) = max(abs(a_plot - a_opt));

            % for the costates compute the error at each time point in solution
            % vector -> should be at t_opt, need to find Lagrange polynomial
            % for this
            t_pts  = subs(collocate(t),solution);
            pts = length(t_pts);
            %x_opt_tmp = zeros(pts,1); v_opt_tmp = zeros(pts,1); a_opt_tmp = zeros(pts,1);
            cs_x_tmp = zeros(pts,1); cs_v_tmp = zeros(pts,1);
            for i = 1:1:pts
              [x_,v_,a_,cs_x,cs_v] = optimal_BD(t_pts(i),L);
             % x_opt_tmp(i) = x_; v_opt_tmp(i) = v_; a_opt_tmp(i) = a_;
              cs_x_tmp(i) = cs_x; cs_v_tmp(i) = cs_v;
            end
            cs = getCostates(result);
            cs_x_error(NN) = max(abs(-cs(:,1) - cs_x_tmp));
            cs_v_error(NN) = max(abs(-cs(:,2) - cs_v_tmp));
            max_error(NN) = max([x_error; v_error]);
        end
    end % end of opt_runs loop
   t_opt_ave(RR) = mean(t_solve,'omitnan');
   x_error_ave(RR) = mean(x_error,'omitnan');
   v_error_ave(RR) = mean(v_error,'omitnan');
   cs_x_error_ave(RR) = mean(cs_x_error,'omitnan');
   cs_v_error_ave(RR) = mean(cs_v_error,'omitnan');
   a_error_ave(RR) = mean(a_error,'omitnan');
   mea(RR) = mean(max_error,'omitnan');
end

%% Plot Results
c_pts = 2:1:col_pts;
figure(1);
subplot(2,1,1);
plot(Nck_vec,log10(mea),'o')
xlabel('number of colocation pts.')
ylabel('log_{10}(max error) ')
legend('show')

subplot(2,1,2)
plot(Nck_vec,t_opt_ave,'o');
xlabel('number of colocation pts.')
ylabel('average solve time (s)')
legend('show')

figure(2);
subplot(3,1,1)
plot(Nck_vec,log10(x_error_ave))
xlabel('number of colocation pts.')
ylabel('log_{10}(max x error) ')
legend('show')

subplot(3,1,2)
plot(Nck_vec,log10(v_error_ave))
xlabel('number of colocation pts.')
ylabel('log_{10}(max v error) ')
legend('show')

subplot(3,1,3)
plot(Nck_vec,log10(a_error_ave))
xlabel('number of colocation pts.')
ylabel('log_{10}(max a error) ')
legend('show')

%% Save results
Nck = Nck_vec';
T = table(Nck,t_opt_ave,mea,x_error_ave,v_error_ave,a_error_ave,cs_x_error_ave,cs_v_error_ave);
writetable(T,"results/PROPT_result_ALL.csv")


==> BrysonDenham/benchmark2/compare.jl <==
using DataFrames
using Plots
pgfplots()
using LaTeXStrings
PGFPlots.pushPGFPlotsPreamble("\\usepackage{amssymb}")

# load optimal solution

# import NLOptControl.jl results
nl = readtable("results/NL_bench.csv")

# import PROPT results
pr = readtable("results/PROPT_result_ALL.csv")


# compare PROPT and NLOptControl.jl
# for the error, since there is a step in the optimal costate for x, the errors in the states are examined
nle = log10.([mean([ nl[:h_error_ave][i],nl[:v_error_ave][i] ]) for i in 1:length(nl[:h_error_ave])])
pre = log10.([mean([ pr[:x_error_ave][i],pr[:v_error_ave][i] ]) for i in 1:length(pr[:x_error_ave])])

# plot the results
#results_dir=string("benchmark1_")
#mkdir(results_dir)
#resultsDir!(n;results_name=results_dir);

# optimization times
optP=scatter(nl[:Nck],nl[:t_opt_ave],label="NLOptControl")
scatter!(pr[:Nck],pr[:t_opt_ave],label="PROPT",leg=:topleft)
yaxis!("Average CPU Time (s)")
xaxis!("Number of Collocation Points");
#title!(string("MATLAB ave. = ",round(aveM,2) ,"julia ave. = ",round(aveJ,2) ))
savefig(string("results/figs/time",".",:svg));

# error
errP=scatter(nl[:Nck],nle,label="NLOptControl")
scatter!(pr[:Nck],pre,label="PROPT")
yaxis!(string(L"$log_{10}$", " Maximum Error"))
xaxis!("Number of Collocation Points");
#title!(string("MATLAB ave. = ",round(aveM,2) ,"julia ave. = ",round(aveJ,2) ))
savefig(string("results/figs/err",".",:svg));

plot(optP,errP,layout=@layout([a;b]),size=[600,600])
savefig(string("results/figs/err_time",".",:svg));


==> BrysonDenham/benchmark2/optimal_BD.m <==
function [x,v,a,cs_x,cs_v] = optimal_BD(t,L)
% actual optimal solution
  if t <= 3*L
    x = L*(1 - (1 - t/(3*L))^3);
    v = (1 - t/(3*L))^2;
    a = -2/(3*L)*(1 - t/(3*L));
    cs_x = 2/(9*L^2);
    cs_v = 2/(3*L)*(1 - t/(3*L));
  elseif (3*L <= t) && (t <= 1-3*L)
    x = L;
    v = 0;
    a = 0;
    cs_x = 0;
    cs_v = 0;
  elseif (1 - 3*L) <= t && (t <= 1)
    x = L*(1 - (1 - (1 - t)/(3*L))^3);
    v = -(1 - (1 - t)/(3*L))^2;
    a = -2/(3*L)*(1 - (1 - t)/(3*L));
    cs_x = -2/(9*L^2);
    cs_v = 2/(3*L)*(1 - (1 - t)/(3*L));
  else
      t
      warning('not in range!')
  end
end

==> BrysonDenham/case1/BrysonDenham.jl <==
const pts = 100
const L = 1/12
using DataFrames, CSV
function  optimal_solution(t)
# actual optimal solution
  if t <= 3*L
    x = L*(1 - (1 - t/(3*L))^3);
    v = (1 - t/(3*L))^2;
    a = -2/(3*L)*(1 - t/(3*L));
    cs_x = 2/(9*L^2);
    cs_v = 2/(3*L)*(1 - t/(3*L));
  elseif (3*L <= t) && (t <= 1-3*L)
    x = L;
    v = 0;
    a = 0;
    cs_x = 0;
    cs_v = 0;
  elseif (1 - 3*L) <= t && (t <= 1)
    x = L*(1 - (1 - (1 - t)/(3*L))^3);
    v = -(1 - (1 - t)/(3*L))^2;
    a = -2/(3*L)*(1 - (1 - t)/(3*L));
    cs_x = -2/(9*L^2);
    cs_v = 2/(3*L)*(1 - (1 - t)/(3*L));
  else
      t
    #  warn('not in range!')
  end
  return x,v,a,cs_x,cs_v
end

t_opt = linspace(0,1,pts)
h_opt = zeros(pts); v_opt = zeros(pts); u_opt = zeros(pts);
cs_x_opt = zeros(pts); cs_v_opt = zeros(pts);

for i in 1:pts
  x,v,a,cs_x,cs_v = optimal_solution(t_opt[i])
  h_opt[i] = x; v_opt[i] = v; u_opt[i] = a;
  cs_x_opt[i] = cs_x; cs_v_opt[i] = cs_v;
end

# save the optimal solution for plotting and PROPT benchmark
dfs = DataFrame()
dfs[:t] = t_opt; dfs[:h] = h_opt; dfs[:v] = v_opt; dfs[:u] = u_opt; dfs[:cs_x] = cs_x_opt; dfs[:cs_v] = cs_v_opt;
CSV.write("results/optimal_solution.csv",dfs; quotechar = ' ')

using NLOptControl
n=define(numStates=2,numControls=1,X0=[0.,1],XF=[0.,-1.],XL=[0.,NaN],XU=[1/12,NaN]);

states!(n,[:x,:v]);
controls!(n,[:a]);
dx=[:(v[j]),:(a[j])]
dynamics!(n,dx)
n.s.evalCostates = true
n.s.numInterpPts = pts
# default solver settings https://www.artelys.com/tools/knitro_doc/3_referenceManual/userOptions.html
SS=[(:name=>:KNITRO),(:outlev=>0),(:feastol=>1e-6),(:feastol_abs=>1e-3),(:ftol=>1e-15),(:ftol_iters=>5),(:infeastol=>1e-8),(:maxfevals=>-1),(:maxit=>0),(:maxtime_cpu=>300),(:maxtime_real=>1e8),(:opttol=>1e-6),(:opttol_abs=>1e-3),(:xtol=>1e-12),(:xtol_iters=>0)]
configure!(n;(:Nck=>[30]),(:finalTimeDV=>false),(:tf=>1.0),(:solverSettings=>SS));
obj=integrate!(n,:(0.5*a[j]^2));
@NLobjective(n.mdl,Min,obj);

optimize!(n);

# save results
saveData(n)

# Hamiltonitan  (temp...) working progress...!

#function f(t,x,u) # system is autonomous
#    x1d = x[2]
#    x2d = u[1]
#    return [x1d x2d]
#end

#function fu(t,x,u) # system is autonomous
#    x1d = 0
#    x2d = 1
#    return [x1d x2d]
#end

#H = [zeros(2,2) for i in 1:length(n.r.t_pts)]
#for idx in 1:length(n.r.t_pts)
#    H[idx] = n.r.CS_pts[idx,:]*f(n.r.t_pts[idx],n.r.X_pts[idx,:],n.r.U_pts[idx])
#end


# Approximate Hu
#Hu = [zeros(2,2) for i in 1:length(n.r.t_pts)]
#for idx in 1:length(n.r.t_pts) - 1
#  for j in 1:2
#    for k in 1:2
#      Hu[idx][j,k] = (H[idx+1][j,k] - H[idx][j,k])/(n.r.U_pts[idx+1]-n.r.U_pts[idx])
#    end
#  end
#end


==> BrysonDenham/case1/BrysonDenham.m <==
%% Bryson-Denham Problem (Short version)
%
%% Problem description
% The Bryson-Denham Problem but we take advantage of the propt input
% format to compute the cost function directly, without going via u and x3.

% Copyright (c) 2007-2008 by Tomlab Optimization Inc.

%% optimal solution

clear
x0 = 0; xf = 0;
v0 = 1; vf = -1;
L = 1/12;

pts = 10000;
t_opt = linspace(0,1,pts)';

x_opt = zeros(pts,1); v_opt = zeros(pts,1); a_opt = zeros(pts,1);
cs_x_opt = zeros(pts,1); cs_v_opt = zeros(pts,1);
for i = 1:1:pts
  [x,v,a,cs_x,cs_v] = optimal_BD(t_opt(i),L);
  x_opt(i) = x; v_opt(i) = v; a_opt(i) = a;
  cs_x_opt(i) = cs_x; cs_v_opt(i) = cs_v;
end
%% Problem setup
toms t
t_f = 1;

p = tomPhase('p', t, 0, t_f, 30); setPhase(p);
tomStates x v
tomControls a

% Box constraints
cbox = {icollocate(0 <= x <= L)};

% ODEs and path constraints
ode = collocate({
    dot(x) == v
    dot(v) == a
    });

% Boundary conditions
cbnd = {
    initial(x == x0)
    initial(v == v0);
    final(x == xf);
    final(v == vf)
    };

constr = {cbox, ode, cbnd};

options = struct;
options.name = 'Bryson Denham Short';
options.solver = 'knitro';
options.use_d2c = true;

% Initial guess
x0 = {icollocate({x == 1; v == 0})};
% Objective
objective = integrate(0.5*a.^2);

prob = sym2prob(objective, constr, x0, options);

% set KNITRO options https://tomopt.com/docs/TOMLAB_KNITRO.pdf
% https://www.artelys.com/tools/knitro_doc/3_referenceManual/userOptions.html
prob.KNITRO.options.FEASTOL = 1e-6;
prob.KNITRO.options.FEASTOL_ABS = 1e-3;
prob.KNITRO.options.FTOL = 1e-15;
prob.KNITRO.options.FTOL_ITERS = 5;
prob.KNITRO.options.INFEASTOL = 1e-8;
prob.KNITRO.options.MAXFEVALS = -1;
prob.KNITRO.options.MAXIT = 0;
prob.KNITRO.options.MAXTIMECPU = 300; % only modified setting
prob.KNITRO.options.MAXTIMEREAL = 1e8;
prob.KNITRO.options.OPTTOL = 1e-6;
prob.KNITRO.options.OPTTOL_ABS = 1e-3;
prob.KNITRO.options.XTOL = 1e-12;
prob.KNITRO.options.XTOL_ITERS = 0;
prob.KNITRO.options.ALG = 0;
prob.KNITRO.options.BAR_INITPT = 0;
prob.KNITRO.options.BAR_MURULE = 0;
prob.KNITRO.options.BAR_PENCONS = 0;
prob.KNITRO.options.BAR_PENRULE = 0;
prob.KNITRO.options.BAR_SWITCHRULE = 0;
prob.KNITRO.options.LINESEARCH = 0;
prob.KNITRO.options.LINSOLVER = 0;

result = tomRun('knitro', prob, 1);

%% Post Processing
solution = getSolution(result);
cs = getCostates(result, p);

% sampled solution
x_plot = subs(atPoints(t_opt, x),solution);
v_plot  = subs(atPoints(t_opt, v),solution);
a_plot  = subs(atPoints(t_opt, a),solution);

% original solution
t_pts  = subs(collocate(t),solution);
x = subs(collocate(x),solution);
v  = subs(collocate(v),solution);
a = subs(collocate(a),solution);

%% Plot result
f1=figure(1);clf
title('Bryson Denham ');

subplot(3,1,1)
plot(t_opt,x_opt,'k-','linewidth',2.5)
hold on
plot(t_opt,x_plot,'r--','linewidth',2);
hold on
plot(t_pts,x,'*');
xlabel('time (s)')
ylabel('x')
legend('optimal','ploy.','coloc. pts')

subplot(3,1,2)
plot(t_opt,v_opt,'k-','linewidth',2.5)
hold on
plot(t_opt,v_plot,'r--','linewidth',2);
hold on
plot(t_pts,v,'*');
xlabel('time (s)')
ylabel('v')
legend('optimal','ploy.','coloc. pts')

subplot(3,1,3)
plot(t_opt,a_opt,'k-','linewidth',2.5)
hold on
plot(t_opt,a_plot,'r--','linewidth',2);
hold on
plot(t_pts,a,'*')
xlabel('time (s)')
ylabel('a')
legend('optimal','ploy.','coloc. pts')

f2=figure(2);clf
title('Costates');
subplot(2,1,1)
plot(t_opt,cs_x_opt,'k-','linewidth',2.5)
hold on
plot(t_pts,-cs(:,1),'r*')
xlabel('time (s)')
ylabel('a')
legend('optimal','coloc. pts')
xlabel('time (s) ')
ylabel('x costate')

subplot(2,1,2)
plot(t_opt,cs_v_opt,'k-','linewidth',2.5)
hold on
plot(t_pts,-cs(:,2),'r*')
xlabel('time (s)')
ylabel('a')
legend('optimal','coloc. pts')
xlabel('time (s) ')
ylabel('v costate')

%% Save results
%saveas(f1,'states.fig')
%saveas(f2,'costates.fig')

t = t_pts;
T = table(t,x,v,a);
writetable(T,"results/PROPT_col_pts.csv");

t = t_opt; x = x_plot; v = v_plot; a = a_plot;
T = table(t,x,v,a);
writetable(T,"results/PROPT_poly_pts.csv");

x1_cs = cs(:,1);
x2_cs = cs(:,2);
t = t_pts;
T = table(t, x1_cs, x2_cs);
writetable(T,"results/PROPT_cs.csv");


==> BrysonDenham/case1/compare.jl <==
using DataFrames
using Plots
#f1 = Plots.font("Helvetica", 30);f2 = Plots.font("Helvetica", 40);
#pgfplots(guidefont=f2, xtickfont=f1, ytickfont=f1, legendfont=f1)
pgfplots()
using LaTeXStrings
PGFPlots.pushPGFPlotsPreamble("\\usepackage{amssymb}")
#:outertopright => "outer north east",  pgfplots 90

#args.jl 971
# example trajectories
opt = readtable("results/optimal_solution.csv")

nl_pts = readtable("results/st_ctr.csv")
nl_poly = readtable("results/st_ctr_poly.csv")

pr_pts = readtable("results/PROPT_col_pts.csv")
pr_poly = readtable("results/PROPT_poly_pts.csv")
pr_cs = readtable("results/PROPT_cs.csv")
include("csPoly_PROPT.jl")  # Run csPoly_PROPT.jl to get polynomial data from PROPT results
pr_cs_poly = readtable("results/PROPT_poly_cs.csv")

#-------------------
# plot settings
#-------------------
opt_str = "optimal"
opt_line = (4.7,:black,:solid);

str_pts = " Coll. Pts. "

pr_str = "PROPT"; pr_str2 = string(pr_str,str_pts);
pr_line = (1.5,:blue,:dash);
pr_scat = (:utriangle,:blueviolet,6,stroke(1))

nl_str = "NLOptControl"; nl_str2 = string(nl_str,str_pts);
nl_line = (1.7,:red);
nl_scat = (:square, :springgreen,5)
scat_line = (0.0,:blue,:dash);

# fonts https://github.com/JuliaPlots/Plots.jl/issues/558

# legend
#title_location=:left,letitle_location=:left,left_margin=[20mm 0mm]

# calculate the Hamiltonian
# from @Book{bryson1975applied,
#  Title                    = {Applied optimal control: optimization, estimation and control},
#  Author                   = {Bryson, Arthur Earl},
#  Publisher                = {CRC Press},
#  Year                     = {1975}
#} pg # 121-122; for L=1/12 => 0<L≤1/6
# J_star = 4/9*L, H=0
# dE/dt = 1/2a^2;
# H = cs_x*dx/dt + cs_v*dv/dt + cs_E*dE/dt
# altitude
p1 = plot(opt[:t],opt[:h],label=opt_str,line=opt_line,leg=:outertopright)
plot!(nl_poly[:t],nl_poly[:x1],label=nl_str,line=nl_line)
plot!(pr_poly[:t],pr_poly[:x],label=pr_str,line=pr_line)

scatter!(nl_pts[:t],nl_pts[:x1],label=nl_str2,marker=nl_scat,line=scat_line)
scatter!(pr_pts[:t],pr_pts[:x],label=pr_str2,marker=pr_scat,line=scat_line)

yaxis!(string("",L"$x$"))
xaxis!("Time")
savefig(string("results/figs/alt",".",:svg));

# speed
p2 = plot(opt[:t],opt[:v],label=opt_str,line=opt_line,leg=:outertopright)
plot!(nl_poly[:t],nl_poly[:x2],label=nl_str,line=nl_line)
plot!(pr_poly[:t],pr_poly[:v],label=pr_str,line=pr_line)

scatter!(nl_pts[:t],nl_pts[:x2],label=nl_str2,marker=nl_scat,line=scat_line)
scatter!(pr_pts[:t],pr_pts[:v],label=pr_str2,marker=pr_scat,line=scat_line)

yaxis!(string("",L"$v$"))
xaxis!("Time")
savefig(string("results/figs/speed",".",:svg));

# thrust
p3 = plot(opt[:t],opt[:u],label=opt_str,line=opt_line,leg=:outertopright)
plot!(nl_poly[:t],nl_poly[:u1],label=nl_str,line=nl_line)
plot!(pr_poly[:t],pr_poly[:a],label=pr_str,line=pr_line)

scatter!(nl_pts[:t],nl_pts[:u1],label=nl_str2,marker=nl_scat,line=scat_line)
scatter!(pr_pts[:t],pr_pts[:a],label=pr_str2,marker=pr_scat,line=scat_line)

yaxis!(string("",L"$a$"))
xaxis!("Time")
savefig(string("results/figs/thrust",".",:svg));

plot(p1,p2,p3,layout=@layout([a;b;c]),size=[600,600])

savefig(string("results/figs/st_ctr",".",:svg));

# costate x
p4 = plot(opt[:t],opt[:cs_x],label=opt_str,line=opt_line,leg=:outertopright)

plot!(nl_poly[:t],nl_poly[:x1_cs],label=nl_str,line=nl_line)
plot!(pr_cs_poly[:t],-pr_cs_poly[:x1_cs],label=pr_str,line=pr_line)

scatter!(nl_pts[:t],nl_pts[:x1_cs],label=nl_str2,marker=nl_scat,line=scat_line)
scatter!(pr_cs[:t],-pr_cs[:x1_cs],label=pr_str2,marker=pr_scat,line=scat_line)

yaxis!(string("",L"$\lambda_x$"))
xaxis!("Time")
savefig(string("results/figs/cs_x",".",:svg));

# costate v
p5 = plot(opt[:t],opt[:cs_v],label=opt_str,line=opt_line,leg=:outertopright)

plot!(nl_poly[:t],nl_poly[:x2_cs],label=nl_str,line=nl_line)
plot!(pr_cs_poly[:t],-pr_cs_poly[:x2_cs],label=pr_str,line=pr_line)

scatter!(nl_pts[:t],nl_pts[:x2_cs],label=nl_str2,marker=nl_scat,line=scat_line)
scatter!(pr_cs[:t],-pr_cs[:x2_cs],label=pr_str2,marker=pr_scat,line=scat_line)

yaxis!(string("",L"$\lambda_v$"))
xaxis!("Time ")
savefig(string("results/figs/cs_v",".",:svg));

plot(p4,p5,layout=@layout([a;b]),size=[600,600])

savefig(string("results/figs/costates",".",:svg));


==> BrysonDenham/case1/csPoly_PROPT.jl <==
using DataFrames
using NLOptControl

# load results from PROPT
pr_cs = readtable("results/PROPT_cs.csv")

# sample points
t_polyPts = linspace(pr_cs[:t][1],pr_cs[:t][end],1000)
cs1 = interpolate_lagrange(t_polyPts,pr_cs[:t],pr_cs[:x1_cs])
cs2 = interpolate_lagrange(t_polyPts,pr_cs[:t],pr_cs[:x2_cs])

dfs=DataFrame();
dfs[:t] = t_polyPts
dfs[:x1_cs] = cs1'
dfs[:x2_cs] = cs2'

writetable("results/PROPT_poly_cs.csv",dfs)


==> BrysonDenham/case1/optimal.jl <==
using DataFrames, CSV
using Images # for averaging with NaNs in the array
const pts = 100
const tf_star = 1
const L = 1/12

function  optimal_solution(t)
  if t <= 3*L
    x = L*(1 - (1 - t/(3*L))^3);
    v = (1 - t/(3*L))^2;
    a = -2/(3*L)*(1 - t/(3*L));
    cs_x = 2/(9*L^2);
    cs_v = 2/(3*L)*(1 - t/(3*L));
  elseif (3*L <= t) && (t <= 1-3*L)
    x = L;
    v = 0;
    a = 0;
    cs_x = 0;
    cs_v = 0;
  else (1 - 3*L) <= t && (t <= 1)
    x = L*(1 - (1 - (1 - t)/(3*L))^3);
    v = -(1 - (1 - t)/(3*L))^2;
    a = -2/(3*L)*(1 - (1 - t)/(3*L));
    cs_x = -2/(9*L^2);
    cs_v = 2/(3*L)*(1 - (1 - t)/(3*L));
  end
  return x,v,a,cs_x,cs_v
end

t_opt = linspace(0,tf_star,pts)
h_opt = zeros(pts); v_opt = zeros(pts); u_opt = zeros(pts);
cs_x_opt = zeros(pts); cs_v_opt = zeros(pts);
for i in 1:pts
  x,v,a,cs_x,cs_v = optimal_solution(t_opt[i])
  h_opt[i] = x; v_opt[i] = v; u_opt[i] = a;
  cs_x_opt[i] = cs_x; cs_v_opt[i] = cs_v;
end

# save the optimal solution for plotting and PROPT benchmark
dfs = DataFrame()
dfs[:t] = t_opt; dfs[:x] = h_opt; dfs[:v] = v_opt; dfs[:a] = u_opt;
dfs[:csx] = cs_x_opt; dfs[:csv] = cs_v_opt;
CSV.write("results/sparse_optimal_solution.csv",dfs)


==> BrysonDenham/case1/optimal_BD.m <==
function [x,v,a,cs_x,cs_v] = optimal_BD(t,L)
% actual optimal solution
  if t <= 3*L
    x = L*(1 - (1 - t/(3*L))^3);
    v = (1 - t/(3*L))^2;
    a = -2/(3*L)*(1 - t/(3*L));
    cs_x = 2/(9*L^2);
    cs_v = 2/(3*L)*(1 - t/(3*L));
  elseif (3*L <= t) && (t <= 1-3*L)
    x = L;
    v = 0;
    a = 0;
    cs_x = 0;
    cs_v = 0;
  elseif (1 - 3*L) <= t && (t <= 1)
    x = L*(1 - (1 - (1 - t)/(3*L))^3);
    v = -(1 - (1 - t)/(3*L))^2;
    a = -2/(3*L)*(1 - (1 - t)/(3*L));
    cs_x = -2/(9*L^2);
    cs_v = 2/(3*L)*(1 - (1 - t)/(3*L));
  else
      t
      warning('not in range!')
  end
end

==> MoonLander/benchmark1/MoonLander_BENCH.jl <==
using NLOptControl,DataFrames
using Images # for averaging with NaNs in the array
const v0 = -2
const h0 = 10
const pts = 10000
const tf_star = 2/3*v0 +4/3*(1/2*v0^2+3/2*h0)^0.5
const ts = tf_star/2+v0/3

function optimal_solution(t)
  if t < ts
    h = -3/4*t^2 + v0*t + h0
    v = -3/2*t + v0
    u = 0
  else
    h = 3/4*t^2 + (-3*ts + v0)*t + 3/2*ts^2 + h0
    v = 3/2*t + (-3*ts + v0)
    u = 3
  end
  return h, v, u
end

t_opt = linspace(0,tf_star,pts)
h_opt = zeros(pts); v_opt = zeros(pts); u_opt = zeros(pts);
for i in 1:pts
  h, v, u = optimal_solution(t_opt[i])
  h_opt[i] = h; v_opt[i] = v; u_opt[i] = u;
end

# save the optimal solution for plotting and PROPT benchmark
dfs = DataFrame()
dfs[:t] = t_opt; dfs[:h] = h_opt; dfs[:v] = v_opt; dfs[:u] = u_opt;
writetable("results/optimal_solution.csv",dfs)

# define optimization in julia
opt_runs = 3
col_pts = 572:10:602
Nck_vec = [[col_pts[i]] for i in 1:length(col_pts)]
opt_num = length(Nck_vec)

# final average results
t_opt_ave = NaN*zeros(opt_num)
h_error_ave = NaN*zeros(opt_num)
v_error_ave = NaN*zeros(opt_num)
u_error_ave = NaN*zeros(opt_num)
max_error_ave = NaN*zeros(opt_num)

for num in 1:length(col_pts)
  Nck = Nck_vec[num]
  print(Nck)
  n=define(numStates=2,numControls=1,X0=[h0,v0],XF=[0.,0.],XL=[-20,-20],XU=[20,20],CL=[0.],CU=[3.]);
  n.s.tf_max = 1000.0
  n.s.numInterpPts = pts  # must be the same as above to calculate error
  n.s.tfOptimal = tf_star # must be the same as above to calculate error
  states!(n,[:h,:v];descriptions=["h(t)","v(t)"]);
  controls!(n,[:T];descriptions=["T(t)"]);
  dx=[:(v[j]),:(T[j]-1.5)]
  dynamics!(n,dx)

  # default solver settings https://www.artelys.com/tools/knitro_doc/3_referenceManual/userOptions.html
  SS=[(:name=>:KNITRO),(:outlev=>0),(:feastol=>1e-6),(:feastol_abs=>1e-3),(:ftol=>1e-15),(:ftol_iters=>5),(:infeastol=>1e-8),(:maxfevals=>-1),(:maxit=>0),(:maxtime_cpu=>300),(:maxtime_real=>1e8),(:opttol=>1e-6),(:opttol_abs=>1e-3),(:xtol=>1e-12),(:xtol_iters=>0)]
  configure!(n;(:Nck=>Nck),(:finalTimeDV=>true),(:solverSettings=>SS));
  x1=n.r.x[:,1];x2=n.r.x[:,2];
  obj=integrate!(n,:(T[j]));
  @NLobjective(n.mdl, Min, obj);
  setvalue(n.tf, 1.5)
  for i in 1:Nck[1]; setvalue(x1[i], 0.0); setvalue(x2[i], 0.0);  end
  # cache functions; inital optimization
  optimize!(n);
  optimize!(n);

  # RESET temp variables for averaging results
  t_solve = NaN*zeros(opt_runs)
  h_error = NaN*zeros(opt_runs)
  v_error = NaN*zeros(opt_runs)
  u_error = NaN*zeros(opt_runs)
  max_error = NaN*zeros(opt_runs)

  for j in 1:opt_runs
    optimize!(n);
    if n.r.status == :Optimal
      t_solve[j] = n.r.t_solve
      h_error[j] = maximum(abs.(n.r.X_pts[:,1] - h_opt))
      v_error[j] = maximum(abs.(n.r.X_pts[:,2] - v_opt))
      u_error[j] = maximum(abs.(n.r.U_pts[:,1] - u_opt))
      max_error[j] = maximum([h_error[j], v_error[j]])
    end
  end

  if opt_runs > 1
    t_opt_ave[num] = meanfinite(t_solve,1)[1]
    h_error_ave[num] = meanfinite(h_error,1)[1]
    v_error_ave[num] = meanfinite(v_error,1)[1]
    u_error_ave[num] = meanfinite(u_error,1)[1]
    max_error_ave[num] = meanfinite(max_error,1)[1]
    print(t_opt_ave[num])
  else
    t_opt_ave[num] = t_solve[1]
    h_error_ave[num] = h_error[1]
    v_error_ave[num] = v_error[1]
    u_error_ave[num] = u_error[1]
    max_error_ave[num] = max_error[1]
  end

  dfs = DataFrame()
  dfs[:Nck] = col_pts
  dfs[:t] = t_opt_ave
  dfs[:mea] = max_error_ave;
  dfs[:x] = h_error_ave
  dfs[:v] = v_error_ave
  dfs[:a] = u_error_ave
  writetable("results/NL_bench_data_b1_2.csv",dfs)
end


using Plots
h1 = plot(col_pts,log10.(max_error_ave))
h2 = plot(col_pts,t_opt_ave)
plot(h1,h2)


==> MoonLander/benchmark1/MoonLander_BENCH.m <==
%% Moonlander Example

%% Optimal Solution
clear
gravity = 1.5;
v0 = -2; vf = 0;
h0 = 10; hf = 0;
tf_star = 2/3*v0 +4/3*(1/2*v0^2+3/2*h0)^0.5;
ts = tf_star/2+v0/3;
pts = 10000;
t_opt = linspace(0,tf_star,pts)';
h_opt = zeros(pts,1); v_opt = zeros(pts,1); u_opt = zeros(pts,1);

for i = 1:1:pts
  [h, v, u] = optimal_solution(t_opt(i),v0,h0,ts);
  h_opt(i) = h; v_opt(i) = v; u_opt(i) = u;
end

%% Problem Setup
opt_runs = 3;
col_pts = 602;
Nck_vec = 2:10:col_pts;
opt_num = length(Nck_vec);

% final average results
t_opt_ave = nan(opt_num,1);
h_error_ave = nan(opt_num,1);
v_error_ave = nan(opt_num,1);
u_error_ave = nan(opt_num,1);
mea = nan(opt_num,1);

for RR = 1:length(Nck_vec)
    RR
    toms t
    toms t_f
    p = tomPhase('p', t, 0, t_f, Nck_vec(RR));
    setPhase(p);
    tomStates altitude speed
    tomControls thrust

    % Box constraints
    cbox = {
        0  <= t_f                   <= 1000;
        -20  <= icollocate(altitude) <= 20;
        -20  <= icollocate(speed)    <= 20;
        0  <= collocate(thrust)    <= 3};

    % ODEs and path constraints
    ode = collocate({
         dot(altitude) == speed
         dot(speed)    == -gravity + thrust
        });
    
    % Boundary constraints
    cbnd = {
        initial(altitude == h0);
        initial(speed == v0);
        final(altitude == hf);
        final(speed == vf);
        };

    constr = {cbox, ode, cbnd};

    % Initial guess
    x0_ = {t_f == 1.5
        icollocate({altitude == 0
                    speed == 0})
        collocate(thrust == 0)};

    % Objective
    objective = integrate(thrust);

    % Options
    options = struct;
    options.name = 'Moon Lander';
    options.solver= 'knitro';
    options.use_d2c = true;
  %  options.derivatives = 'automatic';

    prob = sym2prob(objective, constr, x0_, options);
    
    % set KNITRO options https://tomopt.com/docs/TOMLAB_KNITRO.pdf
    % https://www.artelys.com/tools/knitro_doc/3_referenceManual/userOptions.html
    prob.KNITRO.options.FEASTOL = 1e-6;
    prob.KNITRO.options.FEASTOL_ABS = 1e-3;
    prob.KNITRO.options.FTOL = 1e-15;
    prob.KNITRO.options.FTOL_ITERS = 5;
    prob.KNITRO.options.INFEASTOL = 1e-8;
    prob.KNITRO.options.MAXFEVALS = -1;
    prob.KNITRO.options.MAXIT = 0;
    prob.KNITRO.options.MAXTIMECPU = 300; % only modified setting
    prob.KNITRO.options.MAXTIMEREAL = 1e8;
    prob.KNITRO.options.OPTTOL = 1e-6;
    prob.KNITRO.options.OPTTOL_ABS = 1e-3;
    prob.KNITRO.options.XTOL = 1e-12;
    prob.KNITRO.options.XTOL_ITERS = 0;
    prob.KNITRO.options.ALG = 0;
    prob.KNITRO.options.BAR_INITPT = 0;
    prob.KNITRO.options.BAR_MURULE = 0;
    prob.KNITRO.options.BAR_PENCONS = 0;
    prob.KNITRO.options.BAR_PENRULE = 0;
    prob.KNITRO.options.BAR_SWITCHRULE = 0;
    prob.KNITRO.options.LINESEARCH = 0;
    prob.KNITRO.options.LINSOLVER = 0;

    %% Solve the problem
    
    % temp variables for averaging results
    t_solve = nan(opt_runs,1);
    h_error = nan(opt_runs,1);
    v_error = nan(opt_runs,1);
    u_error = nan(opt_runs,1);
    max_error = nan(opt_runs,1);
    ALL_max_error = nan(opt_runs,1);

    % hot-start
    tomRun('knitro', prob, 1);
    tomRun('knitro', prob, 1);
    for NN = 1:opt_runs
        %--------------
        % start timer
        tic 
        result = tomRun('knitro', prob, 1);
        t_run = toc;
        % end of timer
        %--------------
        
        if isequal(result.ExitFlag, 0) % only save for locally optimal solution
            t_solve(NN) = t_run;

            solution = getSolution(result);

            % sampled solution
            altitude_plot = subs(atPoints(p, t_opt, altitude),solution);
            speed_plot  = subs(atPoints(p, t_opt, speed),solution);
            thrust_plot  = subs(atPoints(p, t_opt, thrust),solution);

            %% compute error
            % difference between ploy. and optimal at specific times for states
            h_error(NN) = max(abs(altitude_plot - h_opt));
            v_error(NN) = max(abs(speed_plot - v_opt));
            u_error(NN) = max(abs(thrust_plot - u_opt));
            max_error(NN) = max([h_error; v_error]);
        end
    end % end of opt_runs loop
   t_opt_ave(RR) = mean(t_solve,'omitnan');
   h_error_ave(RR) = mean(h_error,'omitnan');
   v_error_ave(RR) = mean(v_error,'omitnan');
   u_error_ave(RR) = mean(u_error,'omitnan');
   mea(RR) = mean(max_error,'omitnan');
end

%% Plot Results
c_pts = 2:1:col_pts;
figure(1);clf
subplot(2,1,1)
plot(Nck_vec,log10(mea))
xlabel('number of colocation pts.')
ylabel('log_{10}(max error) ')
subplot(2,1,2)
plot(Nck_vec,t_opt_ave)
xlabel('number of colocation pts.')
ylabel('average solve time (s)')

%% Save results
Nck = Nck_vec';
T = table(Nck,t_opt_ave,mea,h_error_ave,v_error_ave,u_error_ave);
writetable(T,"results/PROPT_result_ALL.csv")


==> MoonLander/benchmark1/compare.jl <==
using DataFrames
using Plots
pgfplots()
using LaTeXStrings
PGFPlots.pushPGFPlotsPreamble("\\usepackage{amssymb}")

# load optimal solution

# import NLOptControl.jl results
nl = readtable("results/NL_bench_data.csv")

# import PROPT results
pr = readtable("results/PROPT_result_ALL.csv")


# compare PROPT and NLOptControl.jl


# plot the results
#results_dir=string("benchmark1_")
#mkdir(results_dir)
#resultsDir!(n;results_name=results_dir);

# optimization times
optP=scatter(nl[:Nck],nl[:t_opt_ave],label="NLOptControl")
scatter!(pr[:Nck],pr[:t_opt_ave],label="PROPT",leg=:topleft)
yaxis!("Average CPU Time (s)")
xaxis!("Number of Collocation Points");
#title!(string("MATLAB ave. = ",round(aveM,2) ,"julia ave. = ",round(aveJ,2) ))
savefig(string("results/figs/timePlot",".",:svg));

# error
errP=scatter(nl[:Nck],log10.(nl[:mea]),label="NLOptControl")
scatter!(pr[:Nck],log10.(pr[:mea]),label="PROPT")
yaxis!(string(L"$log_{10}$", " Maximum Error"))
xaxis!("Number of Collocation Points");
#title!(string("MATLAB ave. = ",round(aveM,2) ,"julia ave. = ",round(aveJ,2) ))
savefig(string("results/figs/errPlot",".",:svg));

plot(optP,errP,layout=@layout([a;b]),size=[600,600])
savefig(string("results/figs/ML_b3_err_time",".",:svg));


==> MoonLander/benchmark1/curveFit.m <==
clear

% https://www.mathworks.com/matlabcentral/answers/107439-error-when-trying-to-fit-a-custom-function-using-cftool
restoredefaultpath 

NL=importdata("NL_bench_data.csv");
PR=importdata("PROPT_result.csv");

x = 2:161; x = x;
yt_nl = NL.data(1:160,2)';
ye_nl = 10.^(NL.data(1:160,3))';
yt_pr = PR.data(1:160,2)';
ye_pr = 10.^(PR.data(1:160,3))';

% ln
x_ln = log(x);
yt_nl_ln = log(yt_nl);
ye_nl_ln = log(ye_nl);
yt_pr_ln = log(yt_pr);
ye_pr_ln = log(ye_pr);

% log_10
x_log = log10(x);
yt_nl_log = log10(yt_nl);
ye_nl_log = log10(ye_nl);
yt_pr_log = log10(yt_pr);
ye_pr_log = log10(ye_pr);



==> MoonLander/benchmark1/optimal_solution.m <==
function [h,v,u] = optimal_solution(t,v0,h0,ts)
% actual optimal solution
  if t < ts
    h = -3/4*t^2 + v0*t + h0;
    v = -3/2*t + v0;
    u = 0;
  else
    h = 3/4*t^2 + (-3*ts + v0)*t + 3/2*ts^2 + h0;
    v = 3/2*t + (-3*ts + v0);
    u = 3;
  end
end



==> MoonLander/benchmark2/MoonLander_BENCH.jl <==
using NLOptControl,DataFrames
using Images # for averaging with NaNs in the array
const v0 = -2
const h0 = 10
const pts = 10000
const tf_star = 2/3*v0 +4/3*(1/2*v0^2+3/2*h0)^0.5
const ts = tf_star/2+v0/3

function optimal_solution(t)
  if t < ts
    h = -3/4*t^2 + v0*t + h0
    v = -3/2*t + v0
    u = 0
  else
    h = 3/4*t^2 + (-3*ts + v0)*t + 3/2*ts^2 + h0
    v = 3/2*t + (-3*ts + v0)
    u = 3
  end
  return h, v, u
end

t_opt = linspace(0,tf_star,pts)
h_opt = zeros(pts); v_opt = zeros(pts); u_opt = zeros(pts);
for i in 1:pts
  h, v, u = optimal_solution(t_opt[i])
  h_opt[i] = h; v_opt[i] = v; u_opt[i] = u;
end

# save the optimal solution for plotting and PROPT benchmark
dfs = DataFrame()
dfs[:t] = t_opt; dfs[:h] = h_opt; dfs[:v] = v_opt; dfs[:u] = u_opt;
writetable("results/optimal_solution.csv",dfs)

# define optimization in julia
opt_runs = 3
col_pts = 572:10:602
Nck_vec = [[col_pts[i]] for i in 1:length(col_pts)]
opt_num = length(Nck_vec)

# final average results
t_opt_ave = NaN*zeros(opt_num)
h_error_ave = NaN*zeros(opt_num)
v_error_ave = NaN*zeros(opt_num)
u_error_ave = NaN*zeros(opt_num)
max_error_ave = NaN*zeros(opt_num)

for num in 1:length(col_pts)
  Nck = Nck_vec[num]
  print(Nck)
  n=define(numStates=2,numControls=1,X0=[h0,v0],XF=[0.,0.],XL=[-20,-20],XU=[20,20],CL=[0.],CU=[3.]);
  n.s.tf_max = 1000.0
  n.s.numInterpPts = pts  # must be the same as above to calculate error
  n.s.tfOptimal = tf_star # must be the same as above to calculate error
  states!(n,[:h,:v];descriptions=["h(t)","v(t)"]);
  controls!(n,[:T];descriptions=["T(t)"]);
  dx=[:(v[j]),:(T[j]-1.5)]
  dynamics!(n,dx)

  # default solver settings https://www.artelys.com/tools/knitro_doc/3_referenceManual/userOptions.html
  SS=[(:name=>:KNITRO),(:outlev=>0),(:feastol=>1e-6),(:feastol_abs=>1e-3),(:ftol=>1e-15),(:ftol_iters=>5),(:infeastol=>1e-8),(:maxfevals=>-1),(:maxit=>0),(:maxtime_cpu=>300),(:maxtime_real=>1e8),(:opttol=>1e-6),(:opttol_abs=>1e-3),(:xtol=>1e-12),(:xtol_iters=>0)]
  configure!(n;(Nck=Nck),(:finalTimeDV=>true),(:solverSettings=>SS));
  x1=n.r.x[:,1];x2=n.r.x[:,2];
  obj=integrate!(n,:(T[j]));
  @NLobjective(n.mdl, Min, obj);
  setvalue(n.tf, 1.5)
  for i in 1:Nck[1]; setvalue(x1[i], 0.0); setvalue(x2[i], 0.0);  end
  # cache functions; inital optimization
  optimize!(n);
  optimize!(n);

  # RESET temp variables for averaging results
  t_solve = NaN*zeros(opt_runs)
  h_error = NaN*zeros(opt_runs)
  v_error = NaN*zeros(opt_runs)
  u_error = NaN*zeros(opt_runs)
  max_error = NaN*zeros(opt_runs)

  for j in 1:opt_runs
    optimize!(n);
    if n.r.status == :Optimal
      t_solve[j] = n.r.t_solve
      h_error[j] = maximum(abs.(n.r.X_pts[:,1] - h_opt))
      v_error[j] = maximum(abs.(n.r.X_pts[:,2] - v_opt))
      u_error[j] = maximum(abs.(n.r.U_pts[:,1] - u_opt))
      max_error[j] = maximum([h_error[j], v_error[j]])
    end
  end

  if opt_runs > 1
    t_opt_ave[num] = meanfinite(t_solve,1)[1]
    h_error_ave[num] = meanfinite(h_error,1)[1]
    v_error_ave[num] = meanfinite(v_error,1)[1]
    u_error_ave[num] = meanfinite(u_error,1)[1]
    max_error_ave[num] = meanfinite(max_error,1)[1]
    print(t_opt_ave[num])
  else
    t_opt_ave[num] = t_solve[1]
    h_error_ave[num] = h_error[1]
    v_error_ave[num] = v_error[1]
    u_error_ave[num] = u_error[1]
    max_error_ave[num] = max_error[1]
  end

  dfs = DataFrame()
  dfs[:Nck] = col_pts
  dfs[:t_opt_ave] = t_opt_ave
  dfs[:mea] = max_error_ave;
  dfs[:h_error_ave] = h_error_ave
  dfs[:v_error_ave] = v_error_ave
  dfs[:u_error_ave] = u_error_ave
  writetable("results/NL_bench_data2.csv",dfs)
end

using Plots
h1 = plot(col_pts,log10.(max_error_ave))
h2 = plot(col_pts,t_opt_ave)
plot(h1,h2)


==> MoonLander/benchmark2/MoonLander_BENCH.m <==
%% Moonlander Example

%% Optimal Solution
clear
gravity = 1.5;
v0 = -2; vf = 0;
h0 = 10; hf = 0;
tf_star = 2/3*v0 +4/3*(1/2*v0^2+3/2*h0)^0.5;
ts = tf_star/2+v0/3;
pts = 10000;
t_opt = linspace(0,tf_star,pts)';
h_opt = zeros(pts,1); v_opt = zeros(pts,1); u_opt = zeros(pts,1);

for i = 1:1:pts
  [h, v, u] = optimal_solution(t_opt(i),v0,h0,ts);
  h_opt(i) = h; v_opt(i) = v; u_opt(i) = u;
end

%% Problem Setup
opt_runs = 3;
col_pts = 602;
Nck_vec = 2:1:col_pts;
opt_num = length(Nck_vec);

% final average results
t_opt_ave = nan(opt_num,1);
h_error_ave = nan(opt_num,1);
v_error_ave = nan(opt_num,1);
u_error_ave = nan(opt_num,1);
mea = nan(opt_num,1);

for RR = 1:length(Nck_vec)
    RR
    toms t
    toms t_f
    p = tomPhase('p', t, 0, t_f, Nck_vec(RR));
    setPhase(p);
    tomStates altitude speed
    tomControls thrust

    % Box constraints
    cbox = {
        0  <= t_f                   <= 1000;
        -20  <= icollocate(altitude) <= 20;
        -20  <= icollocate(speed)    <= 20;
        0  <= collocate(thrust)    <= 3};

    % ODEs and path constraints
    ode = collocate({
         dot(altitude) == speed
         dot(speed)    == -gravity + thrust
        });
    
    % Boundary constraints
    cbnd = {
        initial(altitude == h0);
        initial(speed == v0);
        final(altitude == hf);
        final(speed == vf);
        };

    constr = {cbox, ode, cbnd};

    % Initial guess
    x0_ = {t_f == 1.5
        icollocate({altitude == 0
                    speed == 0})
        collocate(thrust == 0)};

    % Objective
    objective = integrate(thrust);

    % Options
    options = struct;
    options.name = 'Moon Lander';
    options.solver= 'knitro';
    options.use_d2c = true;
  %  options.derivatives = 'automatic';

    prob = sym2prob(objective, constr, x0_, options);
    
    % set KNITRO options https://tomopt.com/docs/TOMLAB_KNITRO.pdf
    % https://www.artelys.com/tools/knitro_doc/3_referenceManual/userOptions.html
    prob.KNITRO.options.FEASTOL = 1e-6;
    prob.KNITRO.options.FEASTOL_ABS = 1e-3;
    prob.KNITRO.options.FTOL = 1e-15;
    prob.KNITRO.options.FTOL_ITERS = 5;
    prob.KNITRO.options.INFEASTOL = 1e-8;
    prob.KNITRO.options.MAXFEVALS = -1;
    prob.KNITRO.options.MAXIT = 0;
    prob.KNITRO.options.MAXTIMECPU = 300; % only modified setting
    prob.KNITRO.options.MAXTIMEREAL = 1e8;
    prob.KNITRO.options.OPTTOL = 1e-6;
    prob.KNITRO.options.OPTTOL_ABS = 1e-3;
    prob.KNITRO.options.XTOL = 1e-12;
    prob.KNITRO.options.XTOL_ITERS = 0;
    prob.KNITRO.options.ALG = 0;
    prob.KNITRO.options.BAR_INITPT = 0;
    prob.KNITRO.options.BAR_MURULE = 0;
    prob.KNITRO.options.BAR_PENCONS = 0;
    prob.KNITRO.options.BAR_PENRULE = 0;
    prob.KNITRO.options.BAR_SWITCHRULE = 0;
    prob.KNITRO.options.LINESEARCH = 0;
    prob.KNITRO.options.LINSOLVER = 0;

    %% Solve the problem
    
    % temp variables for averaging results
    t_solve = nan(opt_runs,1);
    h_error = nan(opt_runs,1);
    v_error = nan(opt_runs,1);
    u_error = nan(opt_runs,1);
    max_error = nan(opt_runs,1);
    ALL_max_error = nan(opt_runs,1);

    % hot-start
    tomRun('knitro', prob, 1);
    tomRun('knitro', prob, 1);
    for NN = 1:opt_runs
        %--------------
        % start timer
        tic 
        result = tomRun('knitro', prob, 1);
        t_run = toc;
        % end of timer
        %--------------
        
        if isequal(result.ExitFlag, 0) % only save for locally optimal solution
            t_solve(NN) = t_run;

            solution = getSolution(result);

            % sampled solution
            altitude_plot = subs(atPoints(p, t_opt, altitude),solution);
            speed_plot  = subs(atPoints(p, t_opt, speed),solution);
            thrust_plot  = subs(atPoints(p, t_opt, thrust),solution);

            %% compute error
            % difference between ploy. and optimal at specific times for states
            h_error(NN) = max(abs(altitude_plot - h_opt));
            v_error(NN) = max(abs(speed_plot - v_opt));
            u_error(NN) = max(abs(thrust_plot - u_opt));
            max_error(NN) = max([h_error; v_error]);
        end
    end % end of opt_runs loop
   t_opt_ave(RR) = mean(t_solve,'omitnan');
   h_error_ave(RR) = mean(h_error,'omitnan');
   v_error_ave(RR) = mean(v_error,'omitnan');
   u_error_ave(RR) = mean(u_error,'omitnan');
   mea(RR) = mean(max_error,'omitnan');
end

%% Plot Results
c_pts = 2:1:col_pts;
figure(1);clf
subplot(2,1,1)
plot(Nck_vec,log10(mea))
xlabel('number of colocation pts.')
ylabel('log_{10}(max error) ')
subplot(2,1,2)
plot(Nck_vec,t_opt_ave)
xlabel('number of colocation pts.')
ylabel('average solve time (s)')

%% Save results
Nck = Nck_vec';
T = table(Nck,t_opt_ave,mea,h_error_ave,v_error_ave,u_error_ave);
writetable(T,"results/PROPT_result_ALL.csv")


==> MoonLander/benchmark2/compare.jl <==
using DataFrames
using Plots
pgfplots()
using LaTeXStrings
PGFPlots.pushPGFPlotsPreamble("\\usepackage{amssymb}")

# load optimal solution

# import NLOptControl.jl results
nl = readtable("results/NL_bench_data.csv")

# import PROPT results
pr = readtable("results/PROPT_result_ALL.csv")


# compare PROPT and NLOptControl.jl


# plot the results
#results_dir=string("benchmark1_")
#mkdir(results_dir)
#resultsDir!(n;results_name=results_dir);

# optimization times
optP=scatter(nl[:Nck],nl[:t_opt_ave],label="NLOptControl")
scatter!(pr[:Nck],pr[:t_opt_ave],label="PROPT",leg=:topleft)
yaxis!("Average CPU Time (s)")
xaxis!("Number of Collocation Points");
#title!(string("MATLAB ave. = ",round(aveM,2) ,"julia ave. = ",round(aveJ,2) ))
savefig(string("results/figs/timePlot",".",:svg));

# error
errP=scatter(nl[:Nck],log10.(nl[:mea]),label="NLOptControl")
scatter!(pr[:Nck],log10.(pr[:mea]),label="PROPT")
yaxis!(string(L"$log_{10}$", " Maximum Error"))
xaxis!("Number of Collocation Points");
#title!(string("MATLAB ave. = ",round(aveM,2) ,"julia ave. = ",round(aveJ,2) ))
savefig(string("results/figs/errPlot",".",:svg));

plot(optP,errP,layout=@layout([a;b]),size=[600,600])
savefig(string("results/figs/ML_b3_err_time",".",:svg));


==> MoonLander/benchmark2/curveFit.m <==
clear

% https://www.mathworks.com/matlabcentral/answers/107439-error-when-trying-to-fit-a-custom-function-using-cftool
restoredefaultpath 

NL=importdata("NL_bench_data.csv");
PR=importdata("PROPT_result.csv");

x = 2:161; x = x;
yt_nl = NL.data(1:160,2)';
ye_nl = 10.^(NL.data(1:160,3))';
yt_pr = PR.data(1:160,2)';
ye_pr = 10.^(PR.data(1:160,3))';

% ln
x_ln = log(x);
yt_nl_ln = log(yt_nl);
ye_nl_ln = log(ye_nl);
yt_pr_ln = log(yt_pr);
ye_pr_ln = log(ye_pr);

% log_10
x_log = log10(x);
yt_nl_log = log10(yt_nl);
ye_nl_log = log10(ye_nl);
yt_pr_log = log10(yt_pr);
ye_pr_log = log10(ye_pr);



==> MoonLander/benchmark2/optimal_solution.m <==
function [h,v,u] = optimal_solution(t,v0,h0,ts)
% actual optimal solution
  if t < ts
    h = -3/4*t^2 + v0*t + h0;
    v = -3/2*t + v0;
    u = 0;
  else
    h = 3/4*t^2 + (-3*ts + v0)*t + 3/2*ts^2 + h0;
    v = 3/2*t + (-3*ts + v0);
    u = 3;
  end
end



==> MoonLander/case1/MoonLander.jl <==
using NLOptControl

n=define(numStates=2,numControls=1,X0=[10,-2],XF=[0.,0.],XL=[-20,-20],XU=[20,20],CL=[0.],CU=[3.]);
n.s.tf_max=1000.0;
dx=[:(x2[j]),:(u1[j]-1.5)]
dynamics!(n,dx)
n.s.evalCostates = true
n.s.numInterpPts = 100
# default solver settings https://www.artelys.com/tools/knitro_doc/3_referenceManual/userOptions.html
SS=[(:name=>:KNITRO),(:outlev=>0),(:feastol=>1e-6),(:feastol_abs=>1e-3),(:ftol=>1e-15),(:ftol_iters=>5),(:infeastol=>1e-8),(:maxfevals=>-1),(:maxit=>0),(:maxtime_cpu=>300),(:maxtime_real=>1e8),(:opttol=>1e-6),(:opttol_abs=>1e-3),(:xtol=>1e-12),(:xtol_iters=>0)]
configure!(n;(Nck=[30]),(:finalTimeDV=>true),(:solverSettings=>SS));
obj=integrate!(n,:(u1[j]));
@NLobjective(n.mdl, Min, obj);
setvalue(n.tf, 1.5)
optimize!(n);

saveData(n)


==> MoonLander/case1/MoonLander.m <==
%% Moonlander Example


%% Optimal Solution
clear
gravity = 1.5;
v0 = -2; vf = 0;
h0 = 10; hf = 0;
ts = 1.4154;
tf_opt = 4.1641;
pts = 10000;
t_opt = linspace(0,tf_opt,pts)';
h_opt = zeros(pts,1); v_opt = zeros(pts,1); u_opt = zeros(pts,1);

for i = 1:1:pts
  [h, v, u] = optimal_solution(t_opt(i),v0,h0,ts);
  h_opt(i) = h; v_opt(i) = v; u_opt(i) = u;
end
t = t_opt; h = h_opt; v = v_opt; u = u_opt;
T = table(t,h,v,u);
writetable(T,"results/optimal_solution.csv");

%% Problem Setup
toms t
toms t_f
p = tomPhase('p', t, 0, t_f, 30);
setPhase(p);

tomStates altitude speed
tomControls thrust

% Initial guess
x0 = {t_f == 1.5
    icollocate({
    altitude == 0
    speed == 0
               })
    collocate(thrust == 0)};

% Box constraints
cbox = {
    0  <= t_f                   <= 1000
    -20  <= icollocate(altitude) <= 20
    -20  <= icollocate(speed)    <= 20
    0  <= collocate(thrust)    <= 3};

% ODEs and path constraints
ode = collocate({
     dot(altitude) == speed
     dot(speed)    == -gravity + thrust
    });

% Boundary constraints
cbnd = {
    initial(altitude == h0);
    initial(speed == v0);
    final(altitude == hf);
    final(speed == vf);
    };

constr = {cbox, ode, cbnd};

% Initial guess
x0_ = {t_f == 1.5
    icollocate({altitude == 0
                speed == 0})
    collocate(thrust == 0)};

% Objective
objective = integrate(thrust);

% Options
options = struct;
options.name = 'Moon Lander';
options.solver= 'knitro';
options.use_d2c = true;
%  options.derivatives = 'automatic';

prob = sym2prob(objective, constr, x0_, options);

% set KNITRO options https://tomopt.com/docs/TOMLAB_KNITRO.pdf
% https://www.artelys.com/tools/knitro_doc/3_referenceManual/userOptions.html
prob.KNITRO.options.FEASTOL = 1e-6;
prob.KNITRO.options.FEASTOL_ABS = 1e-3;
prob.KNITRO.options.FTOL = 1e-15;
prob.KNITRO.options.FTOL_ITERS = 5;
prob.KNITRO.options.INFEASTOL = 1e-8;
prob.KNITRO.options.MAXFEVALS = -1;
prob.KNITRO.options.MAXIT = 0;
prob.KNITRO.options.MAXTIMECPU = 300; % only modified setting
prob.KNITRO.options.MAXTIMEREAL = 1e8;
prob.KNITRO.options.OPTTOL = 1e-6;
prob.KNITRO.options.OPTTOL_ABS = 1e-3;
prob.KNITRO.options.XTOL = 1e-12;
prob.KNITRO.options.XTOL_ITERS = 0;
prob.KNITRO.options.ALG = 0;
prob.KNITRO.options.BAR_INITPT = 0;
prob.KNITRO.options.BAR_MURULE = 0;
prob.KNITRO.options.BAR_PENCONS = 0;
prob.KNITRO.options.BAR_PENRULE = 0;
prob.KNITRO.options.BAR_SWITCHRULE = 0;
prob.KNITRO.options.LINESEARCH = 0;
prob.KNITRO.options.LINSOLVER = 0;

result = tomRun('knitro', prob, 1);
solution = getSolution(result);
cs = getCostates(result, p);

% sampled solution
altitude_plot = subs(atPoints(p, t_opt, altitude),solution);
speed_plot  = subs(atPoints(p, t_opt, speed),solution);
thrust_plot  = subs(atPoints(p, t_opt, thrust),solution);

% original solution
t_pts  = subs(collocate(t),solution);
altitude = subs(collocate(altitude),solution);
speed  = subs(collocate(speed),solution);
thrust = subs(collocate(thrust),solution);

%% Plot result
figure(1);clf
title('Moon Lander');

subplot(3,1,1)
plot(t_opt,h_opt,'k-','linewidth',2.5)
hold on
plot(t_opt,altitude_plot,'r--','linewidth',2);
hold on
plot(t_pts,altitude,'*');
xlabel('time (s)')
ylabel('altitude ')
legend('optimal','ploy.','coloc. pts')

subplot(3,1,2)
plot(t_opt,v_opt,'k-','linewidth',2.5)
hold on
plot(t_opt,speed_plot,'r--','linewidth',2);
hold on
plot(t_pts,speed,'*');
xlabel('time (s)')
ylabel('speed')
legend('optimal','ploy.','coloc. pts')

subplot(3,1,3)
plot(t_opt,u_opt,'k-','linewidth',2.5)
hold on
plot(t_opt,thrust_plot,'r--','linewidth',2);
hold on
plot(t_pts,thrust,'*')
xlabel('time (s)')
ylabel('thrust')
legend('optimal','ploy.','coloc. pts')

figure(2);clf
title('Moon Lander Costates');
subplot(2,1,1)
plot(t_pts, cs(:,1),'*')
xlabel('time (s) ')
ylabel('h costate')

subplot(2,1,2)
plot(t_pts, cs(:,2),'*')
xlabel('time (s) ')
ylabel('v costate')

%% Save results
t = t_pts; h = altitude; v = speed; u = thrust;
T = table(t,h,v,u);
writetable(T,"results/PROPT_30_col_pts.csv");

t = t_opt; h = altitude_plot; v = speed_plot; u = thrust_plot;
T = table(t,h,v,u);
writetable(T,"results/PROPT_30_poly_pts.csv");

h_cs = cs(:,1);
v_cs = cs(:,2);
t = t_pts;
T = table(t,h_cs,v_cs);
writetable(T,"results/PROPT_30_cs.csv");


==> MoonLander/case1/compare.jl <==
using DataFrames
using Plots
pgfplots()
using LaTeXStrings
PGFPlots.pushPGFPlotsPreamble("\\usepackage{amssymb}")

# example trajectories
opt = readtable("results/optimal_solution.csv")
nl_pts = readtable("results/st_ctr.csv")
nl_poly = readtable("results/st_ctr_poly.csv")

pr_pts = readtable("results/PROPT_30_col_pts.csv")
pr_poly = readtable("results/PROPT_30_poly_pts.csv")
pr_cs = readtable("results/PROPT_30_cs.csv")
include("csPoly_PROPT.jl")  # Run csPoly_PROPT.jl to get polynomial data from PROPT results
pr_cs_poly = readtable("results/PROPT_poly_cs.csv")

# settings
opt_str = "optimal"
opt_line = (4.7,:black,:solid);

str_pts = " Coll. Pts. "

pr_str = "PROPT"; pr_str2 = string(pr_str,str_pts);
pr_line = (1.5,:blue,:dash);
pr_scat = (:utriangle,:blueviolet,6,stroke(1))

nl_str = "NLOptControl"; nl_str2 = string(nl_str,str_pts);
nl_line = (1.7,:red);
nl_scat = (:square, :springgreen,5)
scat_line = (0.0,:blue,:dash);

# height
p1 = plot(opt[:t],opt[:h],label=opt_str,line=opt_line,leg=:outertopright)

plot!(nl_poly[:t],nl_poly[:x1],label=nl_str,line=nl_line)
plot!(pr_poly[:t],pr_poly[:h],label=pr_str,line=pr_line)

scatter!(nl_pts[:t],nl_pts[:x1],label=nl_str2,marker=nl_scat,line=scat_line)
scatter!(pr_pts[:t],pr_pts[:h],label=pr_str2,marker=pr_scat,line=scat_line)

yaxis!(string("",L"$x$"))
xaxis!("Time")
savefig(string("results/figs/alt",".",:svg));

# speed
p2 = plot(opt[:t],opt[:v],label=opt_str,line=opt_line,leg=:outertopright)

plot!(nl_poly[:t],nl_poly[:x2],label=nl_str,line=nl_line)
plot!(pr_poly[:t],pr_poly[:v],label=pr_str,line=pr_line)

scatter!(nl_pts[:t],nl_pts[:x2],label=nl_str2,marker=nl_scat,line=scat_line)
scatter!(pr_pts[:t],pr_pts[:v],label=pr_str2,marker=pr_scat,line=scat_line)

yaxis!(string("",L"$v$"))
xaxis!("Time")
savefig(string("results/figs/speed",".",:svg));

# thrust
p3 = plot(opt[:t],opt[:u],label=opt_str,line=opt_line,leg=:outertopright)

plot!(nl_poly[:t],nl_poly[:u1],label=nl_str,line=nl_line)
plot!(pr_poly[:t],pr_poly[:u],label=pr_str,line=pr_line)

scatter!(nl_pts[:t],nl_pts[:u1],label=nl_str2,marker=nl_scat,line=scat_line)
scatter!(pr_pts[:t],pr_pts[:u],label=pr_str2,marker=pr_scat,line=scat_line)

yaxis!(string("",L"$a$"))
xaxis!("Time")
savefig(string("results/figs/thrust",".",:svg));

plot(p1,p2,p3,layout=@layout([a;b;c]),size=[600,600])

savefig(string("results/figs/st_ctr",".",:svg));

# NOTE costates note flipped for PROPT, i.e. did not do:
#plot!(pr_poly[:t],-pr_cs_poly[:x2_cs],label=pr_str,line=pr_line)
#scatter!(pr_cs[:t],-pr_cs[:v_cs],label=pr_str2,marker=pr_scat,line=scat_line)
# NOTE also did not find expression for optimal costate

# costate x
#p4 = plot(opt[:t],opt[:cs_x],label=opt_str,line=opt_line,leg=:outertopright)
p4=plot(nl_poly[:t],nl_poly[:x1_cs],label=nl_str,line=nl_line,leg=:outertopright)
plot!(pr_cs_poly[:t],pr_cs_poly[:x1_cs],label=pr_str,line=pr_line)

scatter!(nl_pts[:t],nl_pts[:x1_cs],label=nl_str2,marker=nl_scat,line=scat_line)
scatter!(pr_cs[:t],pr_cs[:h_cs],label=pr_str2,marker=pr_scat,line=scat_line)
ylims!(0,.6)
yaxis!(string("",L"$\lambda_x$"))
xaxis!("Time")
savefig(string("results/figs/cs_x",".",:svg));

# costate v
#p5 = plot(opt[:t],opt[:cs_v],label=opt_str,line=opt_line,leg=:outertopright)
p5=plot(nl_poly[:t],nl_poly[:x2_cs],label=nl_str,line=nl_line,leg=:outertopright)
plot!(pr_cs_poly[:t],pr_cs_poly[:x2_cs],label=pr_str,line=pr_line)

scatter!(nl_pts[:t],nl_pts[:x2_cs],label=nl_str2,marker=nl_scat,line=scat_line)
scatter!(pr_cs[:t],pr_cs[:v_cs],label=pr_str2,marker=pr_scat,line=scat_line)

yaxis!(string("",L"$\lambda_v$"))
xaxis!("Time ")
savefig(string("results/figs/cs_v",".",:svg));

plot(p4,p5,layout=@layout([a;b]),size=[600,600])

savefig(string("results/figs/costates",".",:svg));


==> MoonLander/case1/csPoly_PROPT.jl <==
using DataFrames
using NLOptControl

# load results from PROPT
pr_cs = readtable("results/PROPT_30_cs.csv")

# sample points
t_polyPts = linspace(pr_cs[:t][1],pr_cs[:t][end],1000)
cs1 = interpolate_lagrange(t_polyPts,pr_cs[:t],pr_cs[:h_cs])
cs2 = interpolate_lagrange(t_polyPts,pr_cs[:t],pr_cs[:v_cs])

dfs=DataFrame();
dfs[:t] = t_polyPts
dfs[:x1_cs] = cs1'
dfs[:x2_cs] = cs2'

writetable("results/PROPT_poly_cs.csv",dfs)


==> MoonLander/case1/optimal.m <==
%% Optimal Solution
clear
gravity = 1.5;
v0 = -2; vf = 0;
h0 = 10; hf = 0;
ts = 1.4154;
tf_opt = 4.1641;
pts = 100;
t_opt = linspace(0,tf_opt,pts)';
h_opt = zeros(pts,1); v_opt = zeros(pts,1); u_opt = zeros(pts,1);

for i = 1:1:pts
  [h, v, u] = optimal_solution(t_opt(i),v0,h0,ts);
  h_opt(i) = h; v_opt(i) = v; u_opt(i) = u;
end
t = t_opt; x = h_opt; v = v_opt; a = u_opt;
T = table(t,x,v,a);
writetable(T,"results/sparse_optimal_solution.csv");


==> MoonLander/case1/optimal_solution.m <==
function [h,v,u] = optimal_solution(t,v0,h0,ts)
% actual optimal solution
  if t < ts
    h = -3/4*t^2 + v0*t + h0;
    v = -3/2*t + v0;
    u = 0;
  else
    h = 3/4*t^2 + (-3*ts + v0)*t + 3/2*ts^2 + h0;
    v = 3/2*t + (-3*ts + v0);
    u = 3;
  end
end



==> MoonLander/case1/results/filter_PROPT.jl <==
using DataFrames,CSV
pr = CSV.read("PROPT_30_poly_pts.csv")

t = linspace(pr[:t][1],pr[:t][end],101)

dfs = DataFrame()
dfs[:t] = pr[:t][1:100:end]
dfs[:x] = pr[:x][1:100:end]
dfs[:v] = pr[:v][1:100:end]
dfs[:a] = pr[:a][1:100:end]

CSV.write("PROPT_30_poly_pts_filtered.csv",dfs)


==> MoonLander/multi1/MoonLander_mult.jl <==
using NLOptControl,DataFrames,Interpolations
using Plots
using Images # for averaging with NaNs in the array

const v0 = -2
const h0 = 10
const ts = 1.4154
const tf_opt = 4.1641
const pts = 10000

# actual optimal solution
function optimal_solution(t)
  if t < ts
    h = -3/4*t^2 + v0*t + h0
    v = -3/2*t + v0
    u = 0
  else
    h = 3/4*t^2 + (-3*ts + v0)*t + 3/2*ts^2 + h0
    v = 3/2*t + (-3*ts + v0)
    u = 3
  end
  return h, v, u
end
t_opt = linspace(0,tf_opt,pts)
h_opt = zeros(pts); v_opt = zeros(pts); u_opt = zeros(pts);

for i in 1:pts
  h, v, u = optimal_solution(t_opt[i])
  h_opt[i] = h; v_opt[i] = v; u_opt[i] = u;
end

scatter(t_opt,h_opt,label="h_opt")
scatter!(t_opt,v_opt,label="v_opt")
scatter!(t_opt,u_opt,label="u_opt")

# save the optimal solution for plotting and PROPT benchmark
dfs = DataFrame()
dfs[:t] = t_opt; dfs[:h] = h_opt; dfs[:v] = v_opt; dfs[:u] = u_opt;
writetable("results/optimal_solution.csv",dfs)

# define optimization in julia
opt_runs = 3
num_int = 200

for CP in 2:7

  col_pts = CP
  Nck_vec = [squeeze(repmat([col_pts],1,i),1) for i in 1:num_int]
  opt_num = length(Nck_vec)

  # final average results
  t_opt_ave = NaN*zeros(opt_num)
  h_error_ave = NaN*zeros(opt_num)
  v_error_ave = NaN*zeros(opt_num)
  u_error_ave = NaN*zeros(opt_num)
  max_error_ave = NaN*zeros(opt_num)

  for num in 1:num_int
    print(num)
    Nck = Nck_vec[num]

    n=define(numStates=2,numControls=1,X0=[h0,v0],XF=[0.,0.],XL=[-20,-20],XU=[20,20],CL=[0.],CU=[3.]);
    n.s.tf_max=1000.0;
    states!(n,[:h,:v];descriptions=["h(t)","v(t)"]);
    controls!(n,[:T];descriptions=["T(t)"]);
    dx=[:(v[j]),:(T[j]-1.5)]
    dynamics!(n,dx)
    SS=[(:name=>:KNITRO),(:outlev=>0),(:feastol=>1e-6),(:feastol_abs=>1e-3),(:ftol=>1e-15),(:ftol_iters=>5),(:infeastol=>1e-8),(:maxfevals=>-1),(:maxit=>0),(:maxtime_cpu=>300),(:maxtime_real=>1e8),(:opttol=>1e-6),(:opttol_abs=>1e-3),(:xtol=>1e-12),(:xtol_iters=>0)]
    configure!(n;(Nck=Nck),(:finalTimeDV=>true),(:solverSettings=>SS));
    x1=n.r.x[:,1];x2=n.r.x[:,2];
    obj=integrate!(n,:(T[j]));
    @NLobjective(n.mdl, Min, obj);
    setvalue(n.tf, 1.5)
    for i in 1:Nck[1]; setvalue(x1[i], 0.0); setvalue(x2[i], 0.0);  end

    # cache functions; inital optimization
    optimize!(n);
    optimize!(n);

    # temp variables for averaging results
    t_solve = NaN*zeros(opt_runs)
    h_error = NaN*zeros(opt_runs)
    v_error = NaN*zeros(opt_runs)
    max_error = NaN*zeros(opt_runs)

    for j in 1:opt_runs
      optimize!(n);

      if n.r.status == :Optimal
        # temporararily save results from this run
        t_solve[j] = n.r.t_solve

        # create splines TODO modify so :tm methods work here
        h_sp = interpolate((n.r.t_pts,),n.r.X_pts[:,1],Gridded(Linear()))
        v_sp = interpolate((n.r.t_pts,),n.r.X_pts[:,2],Gridded(Linear()))
        u_sp = interpolate((n.r.t_pts,),n.r.U_pts[:,1],Gridded(Linear()))

        h = zeros(pts); v = zeros(pts); u = zeros(pts);
        for i in 1:pts
          h[i] = h_sp[t_opt[i]]
          v[i] = v_sp[t_opt[i]]
          u[i] = u_sp[t_opt[i]]
        end

        h_error[j] = maximum(abs.(h - h_opt))
        v_error[j] = maximum(abs.(v - v_opt))
        max_error[j] = maximum([h_error[j], v_error[j]])
      end
    end  # end of opt_runs loop

    if opt_runs > 1
      t_opt_ave[num] = meanfinite(t_solve,1)[1]
      h_error_ave[num] = meanfinite(h_error,1)[1]
      v_error_ave[num] = meanfinite(v_error,1)[1]
      max_error_ave[num] = meanfinite(max_error,1)[1]
    else
      t_opt_ave[num] = t_solve[1]
      h_error_ave[num] = h_error[1]
      v_error_ave[num] = v_error[1]
      max_error_ave[num] = max_error[1]
    end

  end # end of intervals loop

  int_pts = 1:1:num_int;
  h1 = plot(int_pts,log10.(max_error_ave))
  h2 = plot(int_pts,t_opt_ave)
  plot(h1,h2)

  # optimize for a graph comparison
  dfs = DataFrame()

  dfs[:Nck] = int_pts
  dfs[:t_opt_ave] = t_opt_ave
  dfs[:mea] = max_error_ave

  writetable(string("results/NL_mult_int",col_pts,".csv"),dfs);
end


==> MoonLander/multi1/compare.jl <==
using DataFrames
using Plots
pgfplots()
using LaTeXStrings
PGFPlots.pushPGFPlotsPreamble("\\usepackage{amssymb}")

# import NLOptControl.jl results
nl2 = readtable("results/NL_mult_int2.csv")
nl3 = readtable("results/NL_mult_int3.csv")
nl4 = readtable("results/NL_mult_int4.csv")
nl5 = readtable("results/NL_mult_int5.csv")
nl6 = readtable("results/NL_mult_int6.csv")
nl7 = readtable("results/NL_mult_int7.csv")

# optimization times
optP=scatter(nl2[:Nck],nl2[:t_opt_ave],label="n = 2")
scatter!(nl3[:Nck],nl3[:t_opt_ave],label="n = 3",leg=:topleft)
scatter!(nl4[:Nck],nl4[:t_opt_ave],label="n = 4")
scatter!(nl5[:Nck],nl5[:t_opt_ave],label="n = 5")
scatter!(nl6[:Nck],nl6[:t_opt_ave],label="n = 6")
scatter!(nl7[:Nck],nl7[:t_opt_ave],label="n = 7")
yaxis!("Average CPU Time (s)")
xaxis!("Number of Intervals")
#title!(string("MATLAB ave. = ",round(aveM,2) ,"julia ave. = ",round(aveJ,2) ))
savefig(string("results/figs/timePlot",".",:svg));

# error
errP=scatter(nl2[:Nck],nl2[:mea],label="n = 2")
scatter!(nl3[:Nck],nl3[:mea],label="n = 3")
scatter!(nl4[:Nck],nl4[:mea],label="n = 4")
scatter!(nl5[:Nck],nl5[:mea],label="n = 5")
scatter!(nl6[:Nck],nl6[:mea],label="n = 6")
scatter!(nl7[:Nck],nl7[:mea],label="n = 7")

#errP=scatter(nl2[:Nck],log10.(nl2[:mea]),label="n = 2")
#scatter!(nl3[:Nck],log10.(nl3[:mea]),label="n = 3")
#scatter!(nl4[:Nck],log10.(nl4[:mea]),label="n = 4")
#scatter!(nl5[:Nck],log10.(nl5[:mea]),label="n = 5")
#scatter!(nl6[:Nck],log10.(nl6[:mea]),label="n = 6")
#scatter!(nl7[:Nck],log10.(nl7[:mea]),label="n = 7")
yaxis!(string(L"$$", " Maximum Error"))
xaxis!("Number of Intervals")
#title!(string("MATLAB ave. = ",round(aveM,2) ,"julia ave. = ",round(aveJ,2) ))
savefig(string("results/figs/errPlot",".",:svg));

plot(optP,errP,layout=@layout([a;b]),size=[600,600])
savefig(string("results/figs/err_time",".",:svg));

# log10 error
log10errP=scatter(nl2[:Nck],log10.(exp.(nl2[:mea])),label="n = 2")
scatter!(nl3[:Nck],log10.(nl3[:mea]),label="n = 3")
scatter!(nl4[:Nck],log10.(nl4[:mea]),label="n = 4")
scatter!(nl5[:Nck],log10.(nl5[:mea]),label="n = 5")
scatter!(nl6[:Nck],log10.(nl6[:mea]),label="n = 6")
scatter!(nl7[:Nck],log10.(nl7[:mea]),label="n = 7")
yaxis!(string(L"$log_{10}$", " Maximum Error"))
xaxis!("Number of Intervals")
#title!(string("MATLAB ave. = ",round(aveM,2) ,"julia ave. = ",round(aveJ,2) ))
savefig(string("results/figs/log10_err",".",:svg));


plot(optP,log10errP,layout=@layout([a;b]),size=[600,600])
savefig(string("results/figs/log10err_time",".",:svg));

